Minimal Cuts and Genealogical Constraints on Feynman Integrals

We introduce an efficient method for deriving hierarchical constraints on the discontinuities of individual Feynman integrals. This method can be applied at any loop order and particle multiplicity, and to any configuration of massive or massless virtual particles. The resulting constraints hold to all orders in dimensional regularization, and complement the extended Steinmann relations -- which restrict adjacent sequential discontinuities -- by disallowing ordered pairs of discontinuities from appearing even when separated by (any number of) other discontinuities. We focus on a preferred class of hierarchical constraints, which we refer to as \emph{genealogical constraints}, that govern what singularities can follow from certain \emph{minimal cuts} that act as the primogenitors of the discontinuities that appear in Feynman integrals. While deriving the full set of hierarchical constraints on a given Feynman integral generally requires identifying all solutions to the (blown up) Landau equations, these genealogical constraints can be worked out with only minimal information about what singularities may appear. We illustrate the power of this new method in examples at one, two, and three loops, and provide evidence that genealogical constraints restrict the analytic structure of Feynman integrals significantly more than the extended Steinmann relations.

==> anc/non-planar_dbl_box.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    299973,       7768]
NotebookOptionsPosition[    296124,       7698]
NotebookOutlinePosition[    296525,       7714]
CellTagsIndexPosition[    296482,       7711]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.926762487809168*^9, 3.926762488276373*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"36dd360a-3e12-44dc-a2ea-2b9bd47d6642"],

Cell[CellGroupData[{

Cell["\<\
Genealogical constraints for the non-planar 5-pt 1-mass double box\
\>", "Title",
 CellChangeTimes->{{3.92658334686639*^9, 3.92658335910258*^9}, {
  3.926648961105845*^9, 3.926648963124861*^9}, {3.9266489992877474`*^9, 
  3.926649014008012*^9}, {3.926760953518643*^9, 
  3.9267609639121723`*^9}},ExpressionUUID->"365589d8-831e-45ff-b50e-\
0c437f093ad5"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {Null, 
        SparseArray[
        Automatic, {10, 10}, 0, {
         1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 18, 22}, {{9}, {6}, {10}, {7}, {
           8}, {2}, {9}, {10}, {4}, {9}, {10}, {5}, {9}, {10}, {1}, {6}, {
           7}, {8}, {3}, {6}, {7}, {8}}}, Pattern}]}, {
       EdgeStyle -> {
         UndirectedEdge[7, 10] -> Thickness[Large], UndirectedEdge[3, 10] -> 
          Thickness[Large], UndirectedEdge[2, 6] -> Thickness[Large], 
          UndirectedEdge[1, 9] -> Thickness[0.022], UndirectedEdge[7, 9] -> 
          Thickness[Large], UndirectedEdge[4, 7] -> Thickness[Large], 
          UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[6, 9] -> 
          Thickness[Large], UndirectedEdge[5, 8] -> Thickness[Large], 
          UndirectedEdge[8, 10] -> Thickness[Large], UndirectedEdge[8, 9] -> 
          Thickness[Large]}, 
        VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
        VertexLabelStyle -> {
          Directive[Italic, 30]}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
         {Thickness[0.022], 
          {Arrowheads[0.], 
           ArrowBox[{{1.5818016498902727`, 2.825843002011945}, {
            1.8870846304216888`, 1.8532704609930954`}}, 
            0.03327748001565853]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{3.4338855786621414`, 2.5076574976002934`}, {
            2.6356344185728857`, 1.881913786573008}}, 
            0.03327748001565853]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{1.5822753760123058`, 0.}, {1.8872138863524397`, 
            0.9722916442448517}}, 0.03327748001565853]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{0., 1.4128845974486206`}, {0.9960811802929146, 
            1.4128202146407751`}}, 0.03327748001565853]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{3.4346540519199156`, 0.31891631113287877`}, {
            2.635571803177076, 0.9443826908794961}}, 0.03327748001565853]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{2.6356344185728857`, 1.881913786573008}, {
            1.8870846304216888`, 1.8532704609930954`}}, 
            0.03327748001565853]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{2.6356344185728857`, 1.881913786573008}, {
            1.8872138863524397`, 0.9722916442448517}}, 0.03327748001565853]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{0.9960811802929146, 1.4128202146407751`}, {
            1.8870846304216888`, 1.8532704609930954`}}, 
            0.03327748001565853]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{0.9960811802929146, 1.4128202146407751`}, {
            1.8872138863524397`, 0.9722916442448517}}, 0.03327748001565853]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{2.635571803177076, 0.9443826908794961}, {
            1.8870846304216888`, 1.8532704609930954`}}, 
            0.03327748001565853]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{2.635571803177076, 0.9443826908794961}, {
            1.8872138863524397`, 0.9722916442448517}}, 
            0.03327748001565853]}}}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {
          DiskBox[{1.5818016498902727`, 2.825843002011945}, 
           0.03327748001565853], InsetBox[
           StyleBox["1",
            StripOnInput->False,
            FontSize->30,
            FontSlant->Italic], 
           Offset[{2, 2}, {1.6150791299059313, 2.8591204820276035}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{3.4338855786621414`, 2.5076574976002934`}, 
           0.03327748001565853], InsetBox[
           StyleBox["2",
            StripOnInput->False,
            FontSize->30,
            FontSlant->Italic], 
           Offset[{2, 2}, {3.4671630586777997, 2.5409349776159518}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{1.5822753760123058`, 0.}, 0.03327748001565853], InsetBox[
           StyleBox["3",
            StripOnInput->False,
            FontSize->30,
            FontSlant->Italic], 
           Offset[{2, 2}, {1.6155528560279644, 0.03327748001565853}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{0., 1.4128845974486206`}, 0.03327748001565853], InsetBox[
           StyleBox["4",
            StripOnInput->False,
            FontSize->30,
            FontSlant->Italic], 
           Offset[{2, 2}, {0.03327748001565853, 1.4461620774642792}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{3.4346540519199156`, 0.31891631113287877`}, 
           0.03327748001565853], InsetBox[
           StyleBox["5",
            StripOnInput->False,
            FontSize->30,
            FontSlant->Italic], 
           Offset[{2, 2}, {3.467931531935574, 0.3521937911485373}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, 
         DiskBox[{2.6356344185728857`, 1.881913786573008}, 
          0.03327748001565853], 
         DiskBox[{0.9960811802929146, 1.4128202146407751`}, 
          0.03327748001565853], 
         DiskBox[{2.635571803177076, 0.9443826908794961}, 
          0.03327748001565853], 
         DiskBox[{1.8870846304216888`, 1.8532704609930954`}, 
          0.03327748001565853], 
         DiskBox[{1.8872138863524397`, 0.9722916442448517}, 
          0.03327748001565853]}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImageSize->{468.328125, Automatic}]}]], "Input",
 CellChangeTimes->{
  3.926583341784793*^9, {3.926649181521985*^9, 
   3.926649182217692*^9}},ExpressionUUID->"081cc2ee-cdf6-426b-8308-\
24eb0926526e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"In", " ", "[", "2107.14180", "]"}], " ", "the", " ", "complete",
      " ", "204"}], "-", 
    RowBox[{
    "letter", " ", "alphabet", " ", "for", " ", "the", " ", "family", " ", 
     "of", " ", "master", " ", "integrals", " ", "of", " ", "which", " ", 
     "this", " ", "integral", " ", "is", " ", "a", " ", "part", " ", "of"}]}],
    ",", " ", "is"}], "*)"}]], "Input",
 CellChangeTimes->{{3.926583366764922*^9, 3.926583446106429*^9}, {
  3.926584168430654*^9, 3.92658418097274*^9}, {3.926585459088249*^9, 
  3.926585467761466*^9}, {3.926649281528291*^9, 3.926649284461899*^9}, {
  3.926650863647874*^9, 
  3.926650865207137*^9}},ExpressionUUID->"328ba739-eb9f-42ba-89d7-\
ed90e6b88bf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alphabet", "=", 
   RowBox[{"{", 
    RowBox[{"p1s", ",", " ", "s12", ",", " ", 
     RowBox[{
     "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
      "s45"}], ",", " ", 
     RowBox[{
     "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
      "s45"}], ",", " ", "s15", ",", " ", "s23", ",", " ", 
     RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ",", " ", 
     RowBox[{
     "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
      "s34"}], ",", " ", "s34", ",", " ", 
     RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ",", " ", 
     "s45", ",", " ", 
     RowBox[{
      RowBox[{"-", "p1s"}], " ", "+", " ", "s12"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s12"}], " ", "-", " ", "s23", " ", "+", " ", "s45"}], ",",
      " ", 
     RowBox[{
      RowBox[{"-", "s15"}], " ", "+", " ", "s23", " ", "-", " ", "s45"}], ",",
      " ", 
     RowBox[{
      RowBox[{"-", "p1s"}], " ", "+", " ", "s15"}], ",", " ", 
     RowBox[{"s15", " ", "-", " ", "s34"}], ",", " ", 
     RowBox[{
     "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", "s23", 
      " ", "+", " ", "s34"}], ",", " ", 
     RowBox[{"p1s", " ", "-", " ", "s12", " ", "-", " ", "s23"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s23"}], " ", "-", " ", "s34"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s12"}], " ", "-", " ", "s23", " ", "+", " ", "s34", " ", 
      "+", " ", "s45"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s12"}], " ", "+", " ", "s45"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s15"}], " ", "+", " ", "s23"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s15"}], " ", "+", " ", "s23", " ", "+", " ", "s34", " ", 
      "-", " ", "s45"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s34"}], " ", "-", " ", "s45"}], ",", " ", 
     RowBox[{"p1s", " ", "-", " ", "s15", " ", "-", " ", "s45"}], ",", " ", 
     RowBox[{
     "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", "s34", 
      " ", "+", " ", "s45"}], ",", " ", 
     RowBox[{"s12", " ", "-", " ", "s34"}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s45"}], " ", "-", " ", 
      RowBox[{"s12", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s12"}], " ", "-", " ", 
      RowBox[{"s12", "^", "2"}], " ", "-", " ", 
      RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s45"}], " ", "+", " ", 
      RowBox[{"s12", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s23"}], " ", "-", " ", 
      RowBox[{"s15", "*", "s23"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
      RowBox[{"s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
      RowBox[{"s15", "*", "s23"}], " ", "-", " ", 
      RowBox[{"s23", "^", "2"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
      RowBox[{"s12", "*", "s45"}], " ", "-", " ", 
      RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
      RowBox[{"2", "*", "s23", "*", "s45"}], " ", "-", " ", 
      RowBox[{"s45", "^", "2"}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s15"}], " ", "-", " ", 
      RowBox[{"s15", "^", "2"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s23"}], " ", "+", " ", 
      RowBox[{"s15", "*", "s23"}], " ", "-", " ", 
      RowBox[{"s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s45"}], " ", "-", " ", 
      RowBox[{"s12", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
      RowBox[{"s12", "*", "s34"}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s45"}], " ", "+", " ", 
      RowBox[{"s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"s45", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}], "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s23"}], " ", "-", " ", 
      RowBox[{"s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
      RowBox[{"s15", "*", "s34"}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s23"}], " ", "-", " ", 
      RowBox[{"s15", "*", "s23"}], " ", "+", " ", 
      RowBox[{"s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s15"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s23"}], " ", "+", " ", 
      RowBox[{"s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s23"}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s15"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s15"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s12"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s12"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s45"}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s12"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "p1s"}], " ", "+", " ", "s12", " ", "+", " ", "s23"}], 
        ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "p1s"}], " ", "+", " ", "s12"}], ")"}], "*", "s45"}]}], 
     ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "p1s"}], " ", "+", " ", "s12", " ", "+", " ", "s15", 
         " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "p1s"}], " ", "+", " ", "s12"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "p1s"}], " ", "+", " ", "s12"}], ")"}], "*", "s34"}], 
        ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s15"}], " ", "+", " ", "s34"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s12"}], " ", "+", " ", "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"s45", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s12"}], " ", "-", " ", "s23", " ", "+", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s12"}], " ", "-", " ", "s23", " ", "+", " ", "s45"}],
           ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s12"}], " ", "-", " ", "s23", " ", "+", " ", "s34", 
         " ", "+", " ", "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s23"}], " ", "-", " ", "s34"}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s12"}], " ", "-", " ", "s23", " ", "+", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s34"}], " ", "-", " ", "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s15"}], " ", "+", " ", "s23", " ", "-", " ", "s45"}], 
        ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s15"}], " ", "+", " ", "s23", " ", "-", " ", "s45"}],
           ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s15"}], " ", "+", " ", "s23", " ", "+", " ", "s34", 
         " ", "-", " ", "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s15"}], " ", "+", " ", "s23"}], ")"}]}], " ", "-", " ", 
      RowBox[{"s23", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s15"}], " ", "+", " ", "s23", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "p1s"}], " ", "+", " ", "s15"}], ")"}], "*", "s34"}], 
        ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "s12"}], " ", "+", " ", "s34"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "p1s"}], " ", "+", " ", "s15"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "p1s"}], " ", "+", " ", "s12", " ", "+", " ", "s15", 
         " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "p1s"}], " ", "+", " ", "s15"}], ")"}], "*", "s23"}], 
        ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "p1s"}], " ", "+", " ", "s15", " ", "+", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"s12", "*", "s23"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", "s34"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s45"}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s45"}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s23"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s23"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s23"}], ")"}]}], " ", "-", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s23"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
      RowBox[{"s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s15"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s23"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s23"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s23", "*", "s34"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", "s45"}], " ", "+", " ", 
      RowBox[{"s12", "*", "s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", "s23"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s23"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s15"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", "s34"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"s12", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", "s45"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s15"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s23"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", "s45"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", "s45", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", "s23"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", "s45", "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s15"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s34"}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", "s34"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s12"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s34"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34", "*", "s45"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s12"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", "s45"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s15"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s15"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s34"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s23", "*", "s34"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s12"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s34"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s12"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s23"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s45"}], " ", "+", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}], "*", "s45"}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
       "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", " ", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s12"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"s12", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "+", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}]}], 
      " ", "-", " ", 
      RowBox[{"p1s", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
        ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s15", "*", "s45"}], " ", "-", " ", 
      RowBox[{"p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
       "*", "s45"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s15", "*", "s23", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
         "s45"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s12"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s23"}], " ", "+", " ", 
      RowBox[{"s12", "*", "s15", "*", "s23"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s45"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s15", "*", "s45"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "p1s", " ", "-", " ", "s23", " ", "+", " ", "s45", " ", "+", " ", 
        RowBox[{"sqrtG3", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
       "p1s", " ", "-", " ", "s23", " ", "+", " ", "s45", " ", "-", " ", 
        RowBox[{"sqrtG3", "[", "1", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "p1s", " ", "+", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
        "s23", " ", "-", " ", "s45", " ", "+", " ", 
        RowBox[{"sqrtG3", "[", "2", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
       "p1s", " ", "+", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
        "s23", " ", "-", " ", "s45", " ", "-", " ", 
        RowBox[{"sqrtG3", "[", "2", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", " ", "+", " ", "s15", " ", "+", " ", 
        RowBox[{"sqrtG3", "[", "3", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"s12", " ", "+", " ", "s15", " ", "-", " ", 
        RowBox[{"sqrtG3", "[", "3", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s"}], " ", "+", " ", "s12", " ", "+", 
        " ", "s15", " ", "-", " ", 
        RowBox[{"sqrtG3", "[", "3", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s"}], " ", "+", " ", "s12", " ", "+", 
        " ", "s15", " ", "+", " ", 
        RowBox[{"sqrtG3", "[", "3", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "p1s"}], " ", "+", " ", "s12", " ", "-", " ", "s15", " ",
         "+", " ", "s23", " ", "-", " ", "s45", " ", "-", " ", 
        RowBox[{"sqrtG3", "[", "2", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "p1s"}], " ", "+", " ", "s12", " ", "-", " ", "s15", " ",
         "+", " ", "s23", " ", "-", " ", "s45", " ", "+", " ", 
        RowBox[{"sqrtG3", "[", "2", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "p1s", " ", "+", " ", "s23", " ", "-", " ", "s45", " ", "+", " ", 
        RowBox[{"sqrtG3", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
       "p1s", " ", "+", " ", "s23", " ", "-", " ", "s45", " ", "-", " ", 
        RowBox[{"sqrtG3", "[", "1", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p1s", " ", "-", " ", 
        RowBox[{"2", "*", "s12"}], " ", "-", " ", "s23", " ", "+", " ", "s45",
         " ", "-", " ", 
        RowBox[{"sqrtG3", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"p1s", " ", "-", " ", 
        RowBox[{"2", "*", "s12"}], " ", "-", " ", "s23", " ", "+", " ", "s45",
         " ", "+", " ", 
        RowBox[{"sqrtG3", "[", "1", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "p1s"}], " ", "+", " ", "s12", " ", "+", " ", "s15", 
          " ", "-", " ", "s23", " ", "+", " ", "s45", " ", "+", " ", 
          RowBox[{"sqrtG3", "[", "2", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
         "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
          "s23", " ", "-", " ", "s45", " ", "+", " ", 
          RowBox[{"sqrtG3", "[", "2", "]"}]}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", " ", "-", " ", "s15", " ", "+", " ", 
          RowBox[{"sqrtG3", "[", "3", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "s12"}], " ", "+", " ", "s15", " ", "+", " ", 
          RowBox[{"sqrtG3", "[", "3", "]"}]}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "s12"}], " ", "+", " ", "s15", " ", "-", " ", 
          RowBox[{"2", "*", "s23"}], " ", "+", " ", 
          RowBox[{"2", "*", "s45"}], " ", "+", " ", 
          RowBox[{"sqrtG3", "[", "3", "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"s12", " ", "-", " ", "s15", " ", "+", " ", 
          RowBox[{"2", "*", "s23"}], " ", "-", " ", 
          RowBox[{"2", "*", "s45"}], " ", "+", " ", 
          RowBox[{"sqrtG3", "[", "3", "]"}]}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
         "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "-", " ", 
          "s23", " ", "+", " ", "s45", " ", "+", " ", 
          RowBox[{"sqrtG3", "[", "2", "]"}]}], ")"}], "/", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "p1s"}], " ", "+", " ", "s12", " ", "+", " ", "s15", 
          " ", "+", " ", "s23", " ", "-", " ", "s45", " ", "+", " ", 
          RowBox[{"sqrtG3", "[", "2", "]"}]}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p1s", " ", "-", " ", 
        RowBox[{"2", "*", "s15"}], " ", "+", " ", "s23", " ", "-", " ", "s45",
         " ", "-", " ", 
        RowBox[{"sqrtG3", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"p1s", " ", "-", " ", 
        RowBox[{"2", "*", "s15"}], " ", "+", " ", "s23", " ", "-", " ", "s45",
         " ", "+", " ", 
        RowBox[{"sqrtG3", "[", "1", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", "sqrtDelta5"}], ")"}], 
      "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", "sqrtDelta5"}], ")"}]}], 
     ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "+", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", "sqrtDelta5"}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], 
     ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
             "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
             "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", "s23"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", "s23"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
             "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", " ", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
             "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", " ", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", "s23"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"p1s", "*", "s23"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", "s23"}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s", "*", "s23"}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s23"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s23"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s23"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s23"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", "sqrtDelta5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s23"}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", "sqrtDelta5"}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s23"}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", "sqrtDelta5"}], ")"}]}], 
     ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "2", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "2", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "3", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "3", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "2", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "2", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "3", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "3", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "5", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "5", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "3", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "3", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
             "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "5", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
             "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "5", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "3", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "3", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "5", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "5", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "2", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "2", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s23", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
             "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", " ", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "5", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s23", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
             "s34"}], ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "5", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "2", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "2", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s23", "*", "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s23", "*", "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
           "s34"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ")"}], 
         "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
           "s45"}], ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", 
        RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", "s34"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"s23", "^", "2"}], "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s23", "*", "s45"}], " ", "-", " ", 
        RowBox[{"2", "*", "s23", "*", "s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s23"}], " ", "+", " ", "s45"}], ")"}]}], " ", "+", 
        " ", 
        RowBox[{"s12", "*", "s15", "*", 
         RowBox[{"(", 
          RowBox[{"s23", " ", "+", " ", "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s15"}], " ", "+", " ", "s23"}], ")"}]}], " ", "+",
            " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", 
              RowBox[{"2", "*", "s34"}]}], ")"}], "*", "s45"}], " ", "-", " ", 
           RowBox[{"2", "*", "s23", "*", 
            RowBox[{"(", 
             RowBox[{"s34", " ", "+", " ", "s45"}], ")"}]}]}], ")"}]}], " ", 
        "+", " ", 
        RowBox[{"sqrtDelta5", "*", 
         RowBox[{"sqrtG3", "[", "1", "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", "s34"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"s23", "^", "2"}], "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s23", "*", "s45"}], " ", "-", " ", 
        RowBox[{"2", "*", "s23", "*", "s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s23"}], " ", "+", " ", "s45"}], ")"}]}], " ", "+", 
        " ", 
        RowBox[{"s12", "*", "s15", "*", 
         RowBox[{"(", 
          RowBox[{"s23", " ", "+", " ", "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s15"}], " ", "+", " ", "s23"}], ")"}]}], " ", "+",
            " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", 
              RowBox[{"2", "*", "s34"}]}], ")"}], "*", "s45"}], " ", "-", " ", 
           RowBox[{"2", "*", "s23", "*", 
            RowBox[{"(", 
             RowBox[{"s34", " ", "+", " ", "s45"}], ")"}]}]}], ")"}]}], " ", 
        "-", " ", 
        RowBox[{"sqrtDelta5", "*", 
         RowBox[{"sqrtG3", "[", "1", "]"}]}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"p1s", " ", "-", " ", "s15", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
            "s45"}], ")"}], "^", "2"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", " ", "s45"}], " ", "+", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "p1s"}], " ", "+", " ", "s15", " ", "-", " ", "s23", 
           " ", "+", " ", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"s12", " ", "+", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}]}], " ", "+", " ", "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ",
               "s45"}], ")"}], "^", "2"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "*", " ", 
            RowBox[{"(", 
             RowBox[{"p1s", " ", "-", " ", "s23", " ", "+", " ", "s45"}], 
             ")"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ",
               "s45"}], ")"}], "*", " ", 
            RowBox[{"(", 
             RowBox[{"s23", " ", "+", " ", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
                ")"}]}], " ", "+", " ", "s45"}], ")"}]}]}], ")"}]}], " ", "-",
         " ", 
        RowBox[{"sqrtDelta5", "*", 
         RowBox[{"sqrtG3", "[", "2", "]"}]}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"p1s", " ", "-", " ", "s15", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"s23", "*", 
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
            "s45"}], ")"}], "^", "2"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
          "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ", 
           "s45"}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", " ", "s45"}], " ", "+", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ")"}], 
         "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "p1s"}], " ", "+", " ", "s15", " ", "-", " ", "s23", 
           " ", "+", " ", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"s12", " ", "+", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}]}], " ", "+", " ", "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ",
               "s45"}], ")"}], "^", "2"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "*", " ", 
            RowBox[{"(", 
             RowBox[{"p1s", " ", "-", " ", "s23", " ", "+", " ", "s45"}], 
             ")"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s15", " ", "+", " ", "s23", " ", "-", " ",
               "s45"}], ")"}], "*", " ", 
            RowBox[{"(", 
             RowBox[{"s23", " ", "+", " ", 
              RowBox[{"2", "*", 
               RowBox[{"(", 
                RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
                ")"}]}], " ", "+", " ", "s45"}], ")"}]}]}], ")"}]}], " ", "+",
         " ", 
        RowBox[{"sqrtDelta5", "*", 
         RowBox[{"sqrtG3", "[", "2", "]"}]}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", "s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"s15", "^", "2"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s34", "*", "s45"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s15"}], " ", "+", " ", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"s23", " ", "+", " ", "s34", " ", "+", " ", "s45"}], 
             ")"}]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], " ", "-", " ", 
           RowBox[{"s34", "*", 
            RowBox[{"(", 
             RowBox[{"p1s", " ", "-", " ", "s23", " ", "+", " ", "s45"}], 
             ")"}]}], " ", "-", " ", 
           RowBox[{"s15", "*", 
            RowBox[{"(", 
             RowBox[{"s23", " ", "+", " ", 
              RowBox[{"2", "*", "s34"}], " ", "+", " ", "s45"}], ")"}]}]}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtDelta5", "*", 
         RowBox[{"sqrtG3", "[", "3", "]"}]}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", "s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"s15", "^", "2"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s34", "*", "s45"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s15"}], " ", "+", " ", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"s23", " ", "+", " ", "s34", " ", "+", " ", "s45"}], 
             ")"}]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], " ", "-", " ", 
           RowBox[{"s34", "*", 
            RowBox[{"(", 
             RowBox[{"p1s", " ", "-", " ", "s23", " ", "+", " ", "s45"}], 
             ")"}]}], " ", "-", " ", 
           RowBox[{"s15", "*", 
            RowBox[{"(", 
             RowBox[{"s23", " ", "+", " ", 
              RowBox[{"2", "*", "s34"}], " ", "+", " ", "s45"}], ")"}]}]}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtDelta5", "*", 
         RowBox[{"sqrtG3", "[", "3", "]"}]}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", "s34"}], " ", "-", " ", "sqrtDelta5", " ", "-", 
          " ", 
          RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}], "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", "s34"}], " ", "+", " ", "sqrtDelta5", " ", "+", 
          " ", 
          RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", "s34"}], " ", "+", " ", "sqrtDelta5", " ", "-", 
          " ", 
          RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", "s34"}], " ", "-", " ", "sqrtDelta5", " ", "+", 
          " ", 
          RowBox[{"sqrtSigma5", "[", "1", "]"}]}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"p1s", "*", 
             RowBox[{"s12", "^", "2"}], "*", "s15"}], ")"}]}], " ", "+", " ", 
          
          RowBox[{
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"s15", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"s12", "^", "2"}], "*", "s23"}], " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s12", "^", "2"}], "*", "s15", "*", "s23"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"s23", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", "s12", "*", "s34"}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s12", "*", "s15", "*", "s34"}], " ", "+", " ", 
          
          RowBox[{"2", "*", "s12", "*", "s15", "*", "s23", "*", "s34"}], " ", 
          "-", " ", 
          RowBox[{"2", "*", "s12", "*", 
           RowBox[{"s23", "^", "2"}], "*", "s34"}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s23", "*", 
           RowBox[{"s34", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"s23", "^", "2"}], "*", 
           RowBox[{"s34", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "p1s", "*", "s12", "*", "s15", "*", "s45"}], " ", 
          "-", " ", 
          RowBox[{"2", "*", "s12", "*", 
           RowBox[{"s15", "^", "2"}], "*", "s45"}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s12", "*", "s23", "*", "s45"}], " ", "+", " ", 
          
          RowBox[{"2", "*", "s12", "*", "s15", "*", "s23", "*", "s45"}], " ", 
          "-", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", "s34", "*", "s45"}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s12", "*", "s34", "*", "s45"}], " ", "+", " ", 
          
          RowBox[{"p1s", "*", "s15", "*", "s34", "*", "s45"}], " ", "+", " ", 
          
          RowBox[{"2", "*", "s12", "*", "s15", "*", "s34", "*", "s45"}], " ", 
          "-", " ", 
          RowBox[{"3", "*", "p1s", "*", "s23", "*", "s34", "*", "s45"}], " ", 
          "+", " ", 
          RowBox[{"2", "*", "s12", "*", "s23", "*", "s34", "*", "s45"}], " ", 
          "+", " ", 
          RowBox[{"2", "*", "s15", "*", "s23", "*", "s34", "*", "s45"}], " ", 
          "-", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"s34", "^", "2"}], "*", "s45"}], " ", "-", " ", 
          RowBox[{"2", "*", "s23", "*", 
           RowBox[{"s34", "^", "2"}], "*", "s45"}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s34", "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s15", "*", "s34", "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"s34", "^", "2"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"sqrtDelta5", "*", 
           RowBox[{"sqrtSigma5", "[", "2", "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", 
           RowBox[{"s12", "^", "2"}], "*", "s15"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"s15", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"s12", "^", "2"}], "*", "s23"}], " ", "+", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s12", "^", "2"}], "*", "s15", "*", "s23"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"s23", "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", "s12", "*", "s34"}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s12", "*", "s15", "*", "s34"}], " ", "-", " ", 
          
          RowBox[{"2", "*", "s12", "*", "s15", "*", "s23", "*", "s34"}], " ", 
          "+", " ", 
          RowBox[{"2", "*", "s12", "*", 
           RowBox[{"s23", "^", "2"}], "*", "s34"}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s23", "*", 
           RowBox[{"s34", "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s23", "^", "2"}], "*", 
           RowBox[{"s34", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "p1s", "*", "s12", "*", "s15", "*", "s45"}], " ", 
          "+", " ", 
          RowBox[{"2", "*", "s12", "*", 
           RowBox[{"s15", "^", "2"}], "*", "s45"}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s12", "*", "s23", "*", "s45"}], " ", "-", " ", 
          
          RowBox[{"2", "*", "s12", "*", "s15", "*", "s23", "*", "s45"}], " ", 
          "+", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", "s34", "*", "s45"}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s12", "*", "s34", "*", "s45"}], " ", "-", " ", 
          
          RowBox[{"p1s", "*", "s15", "*", "s34", "*", "s45"}], " ", "-", " ", 
          
          RowBox[{"2", "*", "s12", "*", "s15", "*", "s34", "*", "s45"}], " ", 
          "+", " ", 
          RowBox[{"3", "*", "p1s", "*", "s23", "*", "s34", "*", "s45"}], " ", 
          "-", " ", 
          RowBox[{"2", "*", "s12", "*", "s23", "*", "s34", "*", "s45"}], " ", 
          "-", " ", 
          RowBox[{"2", "*", "s15", "*", "s23", "*", "s34", "*", "s45"}], " ", 
          "+", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"s34", "^", "2"}], "*", "s45"}], " ", "+", " ", 
          RowBox[{"2", "*", "s23", "*", 
           RowBox[{"s34", "^", "2"}], "*", "s45"}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s34", "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s15", "*", "s34", "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s34", "^", "2"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"sqrtDelta5", "*", 
           RowBox[{"sqrtSigma5", "[", "2", "]"}]}]}], ")"}]}], ")"}]}], ",", 
     " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"p1s", "*", 
             RowBox[{"s12", "^", "2"}], "*", "s15"}], ")"}]}], " ", "+", " ", 
          
          RowBox[{
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"s15", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s12", "^", "2"}], "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", "s12", "*", "s34"}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s12", "*", "s15", "*", "s34"}], " ", "+", " ", 
          
          RowBox[{"2", "*", "s12", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s34"}], " ", "-", " ", 
          RowBox[{"2", "*", "s12", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}], "*", "s34"}], " ", "-", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"s34", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}], "*", 
           RowBox[{"s34", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "p1s", "*", "s12", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s12", "*", 
           RowBox[{"s15", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s12", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", " ", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s12", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s12", "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s15", "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s12", "*", "s15", "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"3", "*", "p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s12", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"s34", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"s34", "^", "2"}], "*", " ", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s34", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s15", "*", "s34", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"s34", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{"sqrtDelta5", "*", 
           RowBox[{"sqrtSigma5", "[", "3", "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", 
           RowBox[{"s12", "^", "2"}], "*", "s15"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"s15", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s12", "^", "2"}], "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s12", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", "s12", "*", "s34"}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s12", "*", "s15", "*", "s34"}], " ", "-", " ", 
          
          RowBox[{"2", "*", "s12", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s34"}], " ", "+", " ", 
          RowBox[{"2", "*", "s12", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}], "*", "s34"}], " ", "+", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"s34", "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}], "*", 
           RowBox[{"s34", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "p1s", "*", "s12", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s12", "*", 
           RowBox[{"s15", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s12", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s12", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", " ", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s12", "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s15", "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s12", "*", "s15", "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"3", "*", "p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s34", "*", " ", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s12", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s34", "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"s34", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"s34", "^", "2"}], "*", " ", 
           RowBox[{"(", 
            RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s34", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s15", "*", "s34", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s34", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], 
             ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{"sqrtDelta5", "*", 
           RowBox[{"sqrtSigma5", "[", "3", "]"}]}]}], ")"}]}], ")"}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], " ", "-", " ", "sqrtDelta5", " ", "-", " ", 
          RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}], "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], " ", "+", " ", "sqrtDelta5", " ", "+", " ", 
          RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], " ", "+", " ", "sqrtDelta5", " ", "-", " ", 
          RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}], "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}]}], " ", "-", " ", "sqrtDelta5", " ", "+", " ", 
          RowBox[{"sqrtSigma5", "[", "4", "]"}]}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"(", 
            RowBox[{"p1s", "*", "s23", "*", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
               ")"}], "^", "2"}]}], ")"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"s23", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45"}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45"}], " ", "-", " ", 
          RowBox[{"3", "*", "p1s", "*", "s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45"}], " ", "+", " ", 
          RowBox[{"2", "*", "s15", "*", "s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45"}], " ", "-", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}], "*", "s45"}], " ", "-", " ", 
          RowBox[{"2", "*", "s23", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}], "*", "s45"}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s15", "*", "s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s23", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "p1s", "*", "s15", "*", "s45", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s15", "^", "2"}], "*", "s45", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s23", "*", "s45", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s15", "*", "s23", "*", "s45", "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45", "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45", "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45", "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ",
               "s45"}], ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ",
               "s45"}], ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s23", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ",
               "s45"}], ")"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s15", "*", "s23", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ",
               "s45"}], ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"s23", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ",
               "s45"}], ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{"sqrtDelta5", "*", 
           RowBox[{"sqrtSigma5", "[", "5", "]"}]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", "s23", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s23", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45"}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45"}], " ", "+", " ", 
          RowBox[{"3", "*", "p1s", "*", "s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45"}], " ", "-", " ", 
          RowBox[{"2", "*", "s15", "*", "s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45"}], " ", "+", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}], "*", "s45"}], " ", "+", " ", 
          RowBox[{"2", "*", "s23", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}], "*", "s45"}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
             ")"}], "^", "2"}], "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"p1s", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s15", "*", "s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s23", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "p1s", "*", "s15", "*", "s45", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "+", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s15", "^", "2"}], "*", "s45", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s23", "*", "s45", "*", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s15", "*", "s23", "*", "s45", "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45", "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s15", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45", "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "-", " ", 
          RowBox[{"2", "*", "s23", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], 
            ")"}], "*", "s45", "*", " ", 
           RowBox[{"(", 
            RowBox[{
            "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ", 
             "s45"}], ")"}]}], " ", "+", " ", 
          RowBox[{"p1s", "*", "s15", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ",
               "s45"}], ")"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ",
               "s45"}], ")"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s23", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ",
               "s45"}], ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{"2", "*", "s15", "*", "s23", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ",
               "s45"}], ")"}], "^", "2"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"s23", "^", "2"}], "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
             "p1s", " ", "-", " ", "s12", " ", "-", " ", "s23", " ", "+", " ",
               "s45"}], ")"}], "^", "2"}]}], " ", "+", " ", 
          RowBox[{"sqrtDelta5", "*", 
           RowBox[{"sqrtSigma5", "[", "5", "]"}]}]}], ")"}]}], ")"}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", "s23"}], " ", "-", " ", "sqrtDelta5", " ", "-", 
          " ", 
          RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}], "*", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", "s23"}], " ", "+", " ", "sqrtDelta5", " ", "+", 
          " ", 
          RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}]}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", "s23"}], " ", "+", " ", "sqrtDelta5", " ", "-", 
          " ", 
          RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1s", "*", "s23"}], " ", "-", " ", "sqrtDelta5", " ", "+", 
          " ", 
          RowBox[{"sqrtSigma5", "[", "6", "]"}]}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{"sqrtG3", "[", "1", "]"}], ",", " ", 
     RowBox[{"sqrtG3", "[", "2", "]"}], ",", " ", 
     RowBox[{"sqrtG3", "[", "3", "]"}], ",", " ", "sqrtDelta5", ",", " ", 
     RowBox[{"sqrtSigma5", "[", "1", "]"}], ",", " ", 
     RowBox[{"sqrtSigma5", "[", "2", "]"}], ",", " ", 
     RowBox[{"sqrtSigma5", "[", "3", "]"}], ",", " ", 
     RowBox[{"sqrtSigma5", "[", "4", "]"}], ",", " ", 
     RowBox[{"sqrtSigma5", "[", "5", "]"}], ",", " ", 
     RowBox[{"sqrtSigma5", "[", "6", "]"}]}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.9265834770553083`*^9, 3.926583480510371*^9}, {
   3.926649239588345*^9, 3.926649240018888*^9}, 3.9267609373150797`*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"f9d1fd35-b225-414c-a391-342fe6326f21"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"However", ",", " ", 
   RowBox[{
    RowBox[{
    "only", " ", "a", " ", "29", " ", "letter", " ", "subset", " ", "of", " ",
      "these", " ", "204", " ", "letters", " ", "occur", " ", "for", " ", 
     "the", " ", "non"}], "-", 
    RowBox[{"planar", " ", "5"}], "-", 
    RowBox[{"pt", " ", "1"}], "-", 
    RowBox[{"mass", " ", "double", " ", "box"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.92658348752453*^9, 3.926583509255644*^9}, {
  3.9265836212537107`*^9, 3.926583628115563*^9}, {3.926649341927856*^9, 
  3.926649345036008*^9}, {3.9266493950416093`*^9, 3.926649396513673*^9}, {
  3.926651359787972*^9, 
  3.926651361648066*^9}},ExpressionUUID->"5f94d2af-4ba4-4831-af49-\
3a48e2197297"],

Cell[BoxData[
 RowBox[{
  RowBox[{"actualalphabet", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8", ",", "9",
      ",", "10", ",", "11", ",", "12", ",", "14", ",", "15", ",", "16", ",", 
     "17", ",", "22", ",", "24", ",", "25", ",", "27", ",", "28", ",", "29", 
     ",", "33", ",", "130", ",", "131", ",", "132", ",", "133", ",", "134", 
     ",", "137", ",", "198"}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.92658355721111*^9, 3.9265835921538973`*^9}, {
  3.926649379650936*^9, 3.926649379958278*^9}, {3.9267625718742533`*^9, 
  3.92676257585966*^9}},ExpressionUUID->"a4e06b19-9ac5-4c2f-8456-\
21ae90bbb283"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "list", " ", "of", " ", 
   "letters", " ", "for", " ", "this", " ", "graph", " ", "is", " ", 
   RowBox[{"alphabet", "[", 
    RowBox[{"[", "actualalphabet", "]"}], "]"}]}], "*)"}]], "Input",Expression\
UUID->"15f4f768-f039-426b-8d94-04ec4c58ae02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", "actualalphabet", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926585201768009*^9, 3.926585206210288*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"a5092c7b-8b76-4639-9f17-99cae5e93568"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p1s", ",", "s12", ",", 
   RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ",", "s15", ",", 
   "s23", ",", 
   RowBox[{"s15", "-", "s23", "-", "s34"}], ",", 
   RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ",", "s34", ",", 
   RowBox[{"s12", "-", "s34", "-", "s45"}], ",", "s45", ",", 
   RowBox[{
    RowBox[{"-", "p1s"}], "+", "s12"}], ",", 
   RowBox[{
    RowBox[{"-", "s15"}], "+", "s23", "-", "s45"}], ",", 
   RowBox[{
    RowBox[{"-", "p1s"}], "+", "s15"}], ",", 
   RowBox[{"s15", "-", "s34"}], ",", 
   RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s23", "+", "s34"}], ",", 
   RowBox[{
    RowBox[{"-", "s15"}], "+", "s23"}], ",", 
   RowBox[{
    RowBox[{"-", "s34"}], "-", "s45"}], ",", 
   RowBox[{"p1s", "-", "s15", "-", "s45"}], ",", 
   RowBox[{"s12", "-", "s34"}], ",", 
   RowBox[{
    RowBox[{"s12", " ", "s15"}], "-", 
    RowBox[{"p1s", " ", "s34"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s12"}], " ", "s15"}], "+", 
    RowBox[{"s12", " ", "s23"}], "+", 
    RowBox[{"p1s", " ", "s34"}], "+", 
    RowBox[{"p1s", " ", "s45"}], "-", 
    RowBox[{"s12", " ", "s45"}]}], ",", 
   RowBox[{
    RowBox[{"p1s", " ", "s15"}], "-", 
    SuperscriptBox["s15", "2"], "-", 
    RowBox[{"p1s", " ", "s23"}], "+", 
    RowBox[{"s15", " ", "s23"}], "-", 
    RowBox[{"s15", " ", "s45"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", "s15"}], "+", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "+", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "-", "sqrtDelta5"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", "s15"}], "+", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "+", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "+", "sqrtDelta5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "-", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"s23", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}], " ", 
      "s45"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", "s45"}], "-", 
     "sqrtDelta5"}], 
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "-", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"s23", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}], " ", 
      "s45"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", "s45"}], "+", 
     "sqrtDelta5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", "s15"}], "+", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", "s34"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}], " ", "s34"}], "+", 
     RowBox[{"s15", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "-", 
     RowBox[{"s34", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "-", "sqrtDelta5"}], 
    
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", "s15"}], "+", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", "s34"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}], " ", "s34"}], "+", 
     RowBox[{"s15", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "-", 
     RowBox[{"s34", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", "sqrtDelta5"}]],
    ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", "s45"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}], " ", "s45"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", "s45"}], "-", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "-", 
     "sqrtDelta5"}], 
    RowBox[{
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", "s45"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}], " ", "s45"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", "s45"}], "-", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "+", 
     "sqrtDelta5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ")"}]}], "-", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"s34", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "-", 
     RowBox[{"s34", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "-", "sqrtDelta5"}], 
    
    RowBox[{
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ")"}]}], "-", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"s34", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "-", 
     RowBox[{"s34", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", "sqrtDelta5"}]],
    ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p1s", " ", 
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "-", 
      "sqrtDelta5"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p1s", " ", 
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "+", 
      "sqrtDelta5"}], ")"}]}], ",", "sqrtDelta5"}], "}"}]], "Output",
 CellChangeTimes->{3.9265852064922*^9, 3.926649404788268*^9, 
  3.926650928374195*^9, 3.9267610221139803`*^9, 3.9267625307686253`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"d02330cb-9f41-40d1-aaa4-a8e736257cd9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "where", "*)"}]], "Input",
 CellChangeTimes->{{3.926585215009121*^9, 
  3.926585216064691*^9}},ExpressionUUID->"4f73c546-3ca2-4618-bae7-\
77795a3e91a7"],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{"sqrtDelta5", " ", "=", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"s12", "^", "2"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s15", " ", "-", " ", "s23"}], ")"}], "^", "2"}]}], " ", "+",
       " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", 
       RowBox[{"s34", "^", "2"}]}], " ", "+", " ", "\n", "    ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s15", " ", "-", " ", "s34"}], ")"}], "*", "s45"}]}], 
        ")"}], "^", "2"}], " ", "+", " ", 
      RowBox[{"2", "*", "s12", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"p1s", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s15"}], " ", "+", " ", "s23"}], ")"}], "*", "s34"}],
          " ", "-", " ", 
         RowBox[{
          RowBox[{"s15", "^", "2"}], "*", "s45"}], " ", "+", " ", "\n", 
         "      ", 
         RowBox[{"s15", "*", "s34", "*", "s45"}], " ", "+", " ", 
         RowBox[{"s23", "*", "s34", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s23"}], " ", "+", " ", "s45"}], ")"}]}], " ", "+", 
         " ", 
         RowBox[{"s15", "*", "s23", "*", 
          RowBox[{"(", 
           RowBox[{"s34", " ", "+", " ", "s45"}], ")"}]}]}], ")"}]}], " ", 
      "-", " ", "\n", "    ", 
      RowBox[{"2", "*", "p1s", "*", "s34", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "s15"}], " ", "+", " ", "s34"}], ")"}], "*", "s45"}],
          " ", "+", " ", 
         RowBox[{"s23", "*", 
          RowBox[{"(", 
           RowBox[{"s34", " ", "+", " ", 
            RowBox[{"2", "*", "s45"}]}], ")"}]}]}], ")"}]}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.926585378104477*^9, 3.926585431063035*^9}, 
   3.92664942861701*^9, {3.926649462952038*^9, 3.926649469894524*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"620432ee-96fd-41db-90c2-f5e8a43fbb7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Predictions:", "Title",
 CellChangeTimes->{{3.926583601738652*^9, 
  3.92658360428108*^9}},ExpressionUUID->"c9557369-5903-4104-b30f-\
00edd12493ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"predictions", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"\"\<this letter is not part of the alphabet\>\"", ",", "204"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", "16", ",", 
     "17", ",", "22", ",", "24", ",", "25", ",", "27"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "4", ",", "5", ",", "6", ",", "14", ",", "15", ",", "16", ",", 
     "17", ",", "22", ",", "25", ",", "33", ",", "137"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "5", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "10", ",", "12", ",", "14", ",", "17", ",", 
     "24", ",", "25", ",", "27", ",", "29", ",", "130"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "6", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "12", ",", "14", ",", "15", ",", 
     "16", ",", "17", ",", "24", ",", "27", ",", "28", ",", "29", ",", 
     "130"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "9", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "12", ",", "14", ",", "15", ",", 
     "17", ",", "22", ",", "24", ",", "25", ",", "29", ",", "33", ",", "130", 
     ",", "137"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "11", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "12", ",", "14", ",", 
     "15", ",", "16", ",", "17", ",", "22", ",", "24", ",", "25", ",", "27", 
     ",", "28", ",", "29", ",", "130", ",", "131", ",", "133"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "5", ",", "9", ",", "12", ",", "15", ",", "16", ",", 
     "22", ",", "24", ",", "27", ",", "28"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "7", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "10", ",", "12", ",", "14", ",", 
     "15", ",", "16", ",", "17", ",", "22", ",", "24", ",", "25", ",", "27", 
     ",", "28", ",", "33", ",", "137"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "8", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "9", ",", "12", ",", "14", ",", 
     "15", ",", "16", ",", "17", ",", "22", ",", "24", ",", "25", ",", "27", 
     ",", "29", ",", "33", ",", "130", ",", "132", ",", "134", ",", "137"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "10", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "12", ",", "14", ",", "15", ",", 
     "16", ",", "22", ",", "25", ",", "27", ",", "28", ",", "33", ",", 
     "137"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "14", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", ",", "25", 
     ",", "27", ",", "33", ",", "137"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "15", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "14", ",", "16", ",", "17", ",", "22", ",", "24", ",", "25", 
     ",", "27", ",", "29", ",", "130", ",", "131", ",", "132", ",", "134"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "14", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", ",", "25", 
     ",", "27", ",", "28"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "16", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "10", ",", "12", ",", "14", ",", 
     "15", ",", "17", ",", "22", ",", "24", ",", "25", ",", "27", ",", "29", 
     ",", "33", ",", "130", ",", "137"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "17", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "9", ",", "12", ",", "14", ",", 
     "15", ",", "16", ",", "22", ",", "24", ",", "25", ",", "27", ",", "28", 
     ",", "33", ",", "137"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "22", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "10", ",", "12", ",", "14", ",", 
     "15", ",", "16", ",", "17", ",", "24", ",", "25", ",", "27", ",", "28", 
     ",", "29", ",", "130"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "24", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "12", ",", "14", ",", 
     "15", ",", "16", ",", "17", ",", "22", ",", "25", ",", "27", ",", "28", 
     ",", "33", ",", "137"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "25", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "9", ",", "12", ",", "14", ",", 
     "15", ",", "16", ",", "17", ",", "22", ",", "24", ",", "27", ",", "28", 
     ",", "29", ",", "130", ",", "132", ",", "134"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "27", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "12", ",", "14", ",", 
     "15", ",", "16", ",", "17", ",", "22", ",", "24", ",", "25", ",", "29", 
     ",", "33", ",", "130", ",", "131", ",", "137"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "28", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "14", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", 
     ",", "25", ",", "27", ",", "29", ",", "33", ",", "130", ",", "131", ",", 
     "132", ",", "134", ",", "137"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "29", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "14", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", 
     ",", "25", ",", "27", ",", "28", ",", "33", ",", "137"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "33", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "14", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", 
     ",", "25", ",", "27", ",", "28", ",", "29", ",", "130", ",", "131", ",", 
     "132", ",", "133", ",", "134"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "130", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "14", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", 
     ",", "25", ",", "27", ",", "28", ",", "29", ",", "33", ",", "130", ",", 
     "131", ",", "132", ",", "133", ",", "134", ",", "137"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "131", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "14", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", 
     ",", "25", ",", "27", ",", "28", ",", "29", ",", "33", ",", "130", ",", 
     "131", ",", "132", ",", "133", ",", "134", ",", "137"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "132", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "14", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", 
     ",", "25", ",", "27", ",", "28", ",", "29", ",", "33", ",", "130", ",", 
     "131", ",", "132", ",", "133", ",", "134", ",", "137"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "133", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "14", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", 
     ",", "25", ",", "27", ",", "28", ",", "29", ",", "33", ",", "130", ",", 
     "131", ",", "132", ",", "133", ",", "134", ",", "137"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "134", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "14", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", 
     ",", "25", ",", "27", ",", "28", ",", "29", ",", "33", ",", "130", ",", 
     "131", ",", "132", ",", "133", ",", "134", ",", "137"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "137", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "14", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", 
     ",", "25", ",", "27", ",", "28", ",", "29", ",", "33", ",", "130", ",", 
     "131", ",", "132", ",", "133", ",", "134", ",", "137"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "198", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", 
     "12", ",", "14", ",", "15", ",", "16", ",", "17", ",", "22", ",", "24", 
     ",", "25", ",", "27", ",", "28", ",", "29", ",", "33", ",", "130", ",", 
     "131", ",", "132", ",", "133", ",", "134", ",", "137"}], "}"}]}], 
  ";"}]}], "Code",
 CellChangeTimes->{{3.926583696347775*^9, 3.9265837470969167`*^9}, 
   3.926585024410357*^9, {3.9265858358284397`*^9, 3.926585836687538*^9}, {
   3.926649710841385*^9, 3.926649747685289*^9}, {3.926650122067075*^9, 
   3.926650180192542*^9}, {3.926761051484992*^9, 3.926761052205486*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a49e63ce-78d9-4565-9027-db87a91b9713"],

Cell[CellGroupData[{

Cell["\<\
Example 1: Consider the letter p1s. What cannot follow this letter in the \
symbol (no matter the degree of separation)?\
\>", "Subsection",
 CellChangeTimes->{
  3.9265858104433613`*^9, {3.926585842674921*^9, 
   3.926585849891777*^9}},ExpressionUUID->"1bfb6c43-115c-4955-aafa-\
793059a1c1c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926585057666494*^9, 3.926585061501727*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"44a57327-92a6-4b39-bc49-e1fbb34c14e0"],

Cell[BoxData["p1s"], "Output",
 CellChangeTimes->{3.926585061814879*^9, 3.926650756779057*^9, 
  3.926650938138411*^9, 3.926762538596133*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"f13327fc-be98-4969-b43d-d46224b46fa7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "letters", " ", "which", " ", "we", " ", "predict", " ", "can", 
   " ", "never", " ", "come", " ", "after", " ", "p1s", " ", "are"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.926585076562708*^9, 
  3.926585094663621*^9}},ExpressionUUID->"ede8a5bc-61bd-441c-9c7d-\
26314e4a5c49"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"predictions", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926585097522276*^9, 3.9265851275574293`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"f0e0cc6a-4434-4cfa-9f10-97cda396c23f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2", ",", "4", ",", "5", ",", "6", ",", "9", ",", "10", ",", "16", ",", 
   "17", ",", "22", ",", "24", ",", "25", ",", "27"}], "}"}]], "Output",
 CellChangeTimes->{{3.926585102159738*^9, 3.926585128035067*^9}, 
   3.926650763220216*^9, 3.9266509448986177`*^9, 3.9267625400218973`*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"dcaf4e72-2c5c-441e-994f-cce6eca41ca0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"which", " ", "correspond", " ", "to"}], "*)"}]], "Input",
 CellChangeTimes->{{3.926585133478903*^9, 
  3.9265851414928102`*^9}},ExpressionUUID->"e25b0b98-0964-4fd3-b7cb-\
8113fd7841f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", 
   RowBox[{"predictions", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926585145012813*^9, 3.9265851530105543`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"e92b89d5-fc30-4c7a-a9ba-b4d018b15ee7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"s12", ",", 
   RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ",", "s15", ",", 
   "s23", ",", "s34", ",", 
   RowBox[{"s12", "-", "s34", "-", "s45"}], ",", 
   RowBox[{"s15", "-", "s34"}], ",", 
   RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s23", "+", "s34"}], ",", 
   RowBox[{
    RowBox[{"-", "s15"}], "+", "s23"}], ",", 
   RowBox[{
    RowBox[{"-", "s34"}], "-", "s45"}], ",", 
   RowBox[{"p1s", "-", "s15", "-", "s45"}], ",", 
   RowBox[{"s12", "-", "s34"}]}], "}"}]], "Output",
 CellChangeTimes->{3.926585153860724*^9, 3.926650767353338*^9, 
  3.9266509472315283`*^9, 3.9267610984450088`*^9, 3.926762541016088*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"71092c83-0dcd-4561-b0de-e5f7344fa631"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2: what cannot follow s45?", "Subsection",
 CellChangeTimes->{
  3.926585796453556*^9, {3.926650804302004*^9, 
   3.926650808009367*^9}},ExpressionUUID->"2d28ea81-e41b-4041-b9c3-\
dd1e60b9aae7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", "11", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9265855386997337`*^9, 3.9265855490068207`*^9}, {
  3.926650776395957*^9, 3.926650777049793*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"d5a7ea72-ca34-430f-b53e-8f0158cbe7af"],

Cell[BoxData["s45"], "Output",
 CellChangeTimes->{{3.926585540635057*^9, 3.9265855495896273`*^9}, 
   3.9266507777097473`*^9, 3.926650949982484*^9, 3.9267625421389933`*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"53fe42b8-324a-4049-981c-ce664b1b464a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"predictions", "[", 
  RowBox[{"[", "11", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926585558279014*^9, 3.926585562195912*^9}, {
  3.926650811971472*^9, 3.926650812531343*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"a936b85c-47bf-476a-ab5d-9cfc0c37e085"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "2", ",", "4", ",", "5", ",", "6", ",", "12", ",", "14", ",", 
   "15", ",", "16", ",", "17", ",", "22", ",", "24", ",", "25", ",", "27", 
   ",", "28", ",", "29", ",", "130", ",", "131", ",", "133"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.92658556275097*^9, 3.926650813247265*^9, 
  3.926650952411408*^9, 3.9267625427651463`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"20ea7bbf-ef63-4730-a9ee-cbd52c09779e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", 
   RowBox[{"predictions", "[", 
    RowBox[{"[", "11", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9265855993455067`*^9, 3.926585606459139*^9}, {
  3.926650817292326*^9, 3.92665081841523*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"70629faa-2277-4c3d-a19e-dcb4c6858d2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p1s", ",", "s12", ",", 
   RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ",", "s15", ",", 
   "s23", ",", 
   RowBox[{
    RowBox[{"-", "p1s"}], "+", "s12"}], ",", 
   RowBox[{
    RowBox[{"-", "s15"}], "+", "s23", "-", "s45"}], ",", 
   RowBox[{
    RowBox[{"-", "p1s"}], "+", "s15"}], ",", 
   RowBox[{"s15", "-", "s34"}], ",", 
   RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s23", "+", "s34"}], ",", 
   RowBox[{
    RowBox[{"-", "s15"}], "+", "s23"}], ",", 
   RowBox[{
    RowBox[{"-", "s34"}], "-", "s45"}], ",", 
   RowBox[{"p1s", "-", "s15", "-", "s45"}], ",", 
   RowBox[{"s12", "-", "s34"}], ",", 
   RowBox[{
    RowBox[{"s12", " ", "s15"}], "-", 
    RowBox[{"p1s", " ", "s34"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s12"}], " ", "s15"}], "+", 
    RowBox[{"s12", " ", "s23"}], "+", 
    RowBox[{"p1s", " ", "s34"}], "+", 
    RowBox[{"p1s", " ", "s45"}], "-", 
    RowBox[{"s12", " ", "s45"}]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", "s15"}], "+", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "+", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "-", "sqrtDelta5"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", "s15"}], "+", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "+", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "+", "sqrtDelta5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "-", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"s23", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}], " ", 
      "s45"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", "s45"}], "-", 
     "sqrtDelta5"}], 
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "-", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", 
     RowBox[{"s23", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s15", "+", "s23", "-", "s45"}], ")"}], " ", 
      "s45"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", "s45"}], "+", 
     "sqrtDelta5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", "s45"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}], " ", "s45"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", "s45"}], "-", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "-", 
     "sqrtDelta5"}], 
    RowBox[{
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", "s45"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23", "-", "s34"}], ")"}], " ", "s45"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", "s45"}], "-", 
     RowBox[{"s12", " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", "-", "s34", "-", "s45"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"p1s", "-", "s12", "-", "s23", "+", "s45"}], ")"}]}], "+", 
     "sqrtDelta5"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.926585607052656*^9, 3.926650819175942*^9, 
  3.92665095456149*^9, 3.926761101080994*^9, 3.926762561933446*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"2e8457bd-7cf2-4011-b148-1d7dc876ee81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.92658562599802*^9, 3.926585631915616*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"886fa6f4-c9cb-45c0-b996-10e9af94ddbe"],

Cell[BoxData["19"], "Output",
 CellChangeTimes->{3.926585632321642*^9, 3.926650822221843*^9, 
  3.926650958812454*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"84a2d6c4-3b68-463a-b38c-3820b7b92d68"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "predict", " ", "that", " ", "the", " ", "above", " ", "19", " ",
    "letters", " ", "cannot", " ", "follow", " ", "the", " ", "letter", " ", 
   "s45"}], "*)"}]], "Input",
 CellChangeTimes->{{3.926585621358161*^9, 3.926585647393682*^9}, {
  3.926585883244355*^9, 3.926585894931449*^9}, {3.926650824930497*^9, 
  3.926650832978884*^9}},ExpressionUUID->"be74a4b6-8347-40c7-9920-\
005037d7e79f"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1669, 765},
WindowMargins->{{-1920, Automatic}, {Automatic, 13}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"892dbd59-fa83-4dc3-9fd5-cb8ea8ae287c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 175, 2, 30, "Input",ExpressionUUID->"36dd360a-3e12-44dc-a2ea-2b9bd47d6642"],
Cell[CellGroupData[{
Cell[758, 26, 363, 7, 98, "Title",ExpressionUUID->"365589d8-831e-45ff-b50e-0c437f093ad5"],
Cell[1124, 35, 6279, 140, 460, "Input",ExpressionUUID->"081cc2ee-cdf6-426b-8308-24eb0926526e"],
Cell[7406, 177, 771, 17, 30, "Input",ExpressionUUID->"328ba739-eb9f-42ba-89d7-ed90e6b88bf6"],
Cell[8180, 196, 251270, 6499, 52, "Code",ExpressionUUID->"f9d1fd35-b225-414c-a391-342fe6326f21"],
Cell[259453, 6697, 741, 16, 30, "Input",ExpressionUUID->"5f94d2af-4ba4-4831-af49-3a48e2197297"],
Cell[260197, 6715, 678, 13, 52, "Code",ExpressionUUID->"a4e06b19-9ac5-4c2f-8456-21ae90bbb283"],
Cell[260878, 6730, 340, 7, 30, "Input",ExpressionUUID->"15f4f768-f039-426b-8d94-04ec4c58ae02"],
Cell[CellGroupData[{
Cell[261243, 6741, 242, 4, 30, "Input",ExpressionUUID->"a5092c7b-8b76-4639-9f17-99cae5e93568"],
Cell[261488, 6747, 10160, 280, 305, "Output",ExpressionUUID->"d02330cb-9f41-40d1-aaa4-a8e736257cd9"]
}, Open  ]],
Cell[271663, 7030, 181, 4, 30, "Input",ExpressionUUID->"4f73c546-3ca2-4618-bae7-77795a3e91a7"],
Cell[271847, 7036, 2136, 59, 94, "Input",ExpressionUUID->"620432ee-96fd-41db-90c2-f5e8a43fbb7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274020, 7100, 154, 3, 98, "Title",ExpressionUUID->"c9557369-5903-4104-b30f-00edd12493ac"],
Cell[274177, 7105, 11310, 289, 604, "Code",ExpressionUUID->"a49e63ce-78d9-4565-9027-db87a91b9713"],
Cell[CellGroupData[{
Cell[285512, 7398, 304, 7, 54, "Subsection",ExpressionUUID->"1bfb6c43-115c-4955-aafa-793059a1c1c9"],
Cell[CellGroupData[{
Cell[285841, 7409, 229, 4, 30, "Input",ExpressionUUID->"44a57327-92a6-4b39-bc49-e1fbb34c14e0"],
Cell[286073, 7415, 220, 3, 34, "Output",ExpressionUUID->"f13327fc-be98-4969-b43d-d46224b46fa7"]
}, Open  ]],
Cell[286308, 7421, 336, 8, 30, "Input",ExpressionUUID->"ede8a5bc-61bd-441c-9c7d-26314e4a5c49"],
Cell[CellGroupData[{
Cell[286669, 7433, 234, 4, 30, "Input",ExpressionUUID->"f0e0cc6a-4434-4cfa-9f10-97cda396c23f"],
Cell[286906, 7439, 406, 7, 34, "Output",ExpressionUUID->"dcaf4e72-2c5c-441e-994f-cce6eca41ca0"]
}, Open  ]],
Cell[287327, 7449, 226, 5, 30, "Input",ExpressionUUID->"e25b0b98-0964-4fd3-b7cb-8113fd7841f7"],
Cell[CellGroupData[{
Cell[287578, 7458, 295, 6, 30, "Input",ExpressionUUID->"e92b89d5-fc30-4c7a-a9ba-b4d018b15ee7"],
Cell[287876, 7466, 749, 16, 34, "Output",ExpressionUUID->"71092c83-0dcd-4561-b0de-e5f7344fa631"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[288674, 7488, 208, 4, 54, "Subsection",ExpressionUUID->"2d28ea81-e41b-4041-b9c3-dd1e60b9aae7"],
Cell[CellGroupData[{
Cell[288907, 7496, 283, 5, 30, "Input",ExpressionUUID->"d5a7ea72-ca34-430f-b53e-8f0158cbe7af"],
Cell[289193, 7503, 251, 3, 34, "Output",ExpressionUUID->"53fe42b8-324a-4049-981c-ce664b1b464a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289481, 7511, 282, 5, 30, "Input",ExpressionUUID->"a936b85c-47bf-476a-ab5d-9cfc0c37e085"],
Cell[289766, 7518, 465, 9, 34, "Output",ExpressionUUID->"20ea7bbf-ef63-4730-a9ee-cbd52c09779e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290268, 7532, 344, 7, 30, "Input",ExpressionUUID->"70629faa-2277-4c3d-a19e-dcb4c6858d2a"],
Cell[290615, 7541, 4578, 128, 170, "Output",ExpressionUUID->"2e8457bd-7cf2-4011-b148-1d7dc876ee81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295230, 7674, 203, 3, 30, "Input",ExpressionUUID->"886fa6f4-c9cb-45c0-b996-10e9af94ddbe"],
Cell[295436, 7679, 197, 3, 34, "Output",ExpressionUUID->"84a2d6c4-3b68-463a-b38c-3820b7b92d68"]
}, Open  ]],
Cell[295648, 7685, 448, 9, 30, "Input",ExpressionUUID->"be74a4b6-8347-40c7-9920-005037d7e79f"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/planar_dbl_box.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     85031,       2188]
NotebookOptionsPosition[     79541,       2089]
NotebookOutlinePosition[     79942,       2105]
CellTagsIndexPosition[     79899,       2102]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.926762673195692*^9, 3.9267626736571283`*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"37698531-0144-4353-abfc-f013e559a339"],

Cell[CellGroupData[{

Cell["\<\
Genealogical constraints for the planar 5-pt 1-mass double box\
\>", "Title",
 CellChangeTimes->{{3.9265833468663898`*^9, 3.92658335910258*^9}, {
  3.926762120826872*^9, 
  3.92676212392572*^9}},ExpressionUUID->"4b83d9e7-8abb-4271-a7cb-\
6526d4f5bc27"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  GraphicsBox[
   NamespaceBox["NetworkGraphics",
    DynamicModuleBox[{Typeset`graph = HoldComplete[
      Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {Null, 
        SparseArray[
        Automatic, {11, 11}, 0, {
         1, {{0, 1, 2, 3, 4, 5, 8, 11, 14, 17, 20, 24}, {{6}, {7}, {8}, {
           11}, {9}, {1}, {9}, {10}, {2}, {8}, {10}, {3}, {7}, {11}, {5}, {
           6}, {11}, {6}, {7}, {11}, {4}, {8}, {9}, {10}}}, Pattern}]}, {
       EdgeStyle -> {
         UndirectedEdge[7, 8] -> Thickness[Large], UndirectedEdge[7, 10] -> 
          Thickness[Large], UndirectedEdge[5, 9] -> Thickness[Large], 
          UndirectedEdge[6, 10] -> Thickness[Large], UndirectedEdge[8, 11] -> 
          Thickness[Large], UndirectedEdge[10, 11] -> Thickness[Large], 
          UndirectedEdge[6, 9] -> Thickness[Large], UndirectedEdge[3, 8] -> 
          Thickness[Large], UndirectedEdge[2, 7] -> Thickness[Large], 
          UndirectedEdge[4, 11] -> Thickness[Large], UndirectedEdge[1, 6] -> 
          Thickness[0.022], UndirectedEdge[9, 11] -> Thickness[Large]}, 
        VertexLabels -> {3 -> 3, 5 -> 5, 4 -> 4, 2 -> 2, 1 -> 1}, 
        VertexLabelStyle -> {
          Directive[Italic, 30]}}]]}, 
     TagBox[GraphicsGroupBox[{
        {Hue[0.6, 0.7, 0.5], Opacity[0.7], 
         {Thickness[0.022], 
          {Arrowheads[0.], 
           ArrowBox[{{0.24802703215248645`, 2.7436701756543314`}, {
            0.9207889846641977, 2.0716501124357563`}}, 0.03660422953303388]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{3.686043525167686, 2.746022572105674}, {
            3.0163395880356028`, 2.0724015733444503`}}, 
            0.03660422953303388]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{3.9373421315800305`, 0.7023586666539262}, {
            3.0837906329614535`, 1.131168393571227}}, 
            0.03660422953303388]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{1.968207522044035, 0.}, {1.9694237101021859`, 
            0.948228039214135}}, 0.03660422953303388]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{0., 0.7026200477067609}, {0.8552319669093744, 
            1.1311662337153843`}}, 0.03660422953303388]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{0.9207889846641977, 2.0716501124357563`}, {
            0.8552319669093744, 1.1311662337153843`}}, 0.03660422953303388]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{0.9207889846641977, 2.0716501124357563`}, {
            1.9693159031092835`, 1.879826780204198}}, 
            0.03660422953303388]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{3.0163395880356028`, 2.0724015733444503`}, {
            3.0837906329614535`, 1.131168393571227}}, 
            0.03660422953303388]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{3.0163395880356028`, 2.0724015733444503`}, {
            1.9693159031092835`, 1.879826780204198}}, 
            0.03660422953303388]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{3.0837906329614535`, 1.131168393571227}, {
            1.9694237101021859`, 0.948228039214135}}, 
            0.03660422953303388]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{0.8552319669093744, 1.1311662337153843`}, {
            1.9694237101021859`, 0.948228039214135}}, 
            0.03660422953303388]}}, 
         {Thickness[Large], 
          {Arrowheads[0.], 
           ArrowBox[{{1.9693159031092835`, 1.879826780204198}, {
            1.9694237101021859`, 0.948228039214135}}, 0.03660422953303388]}}}, 
        {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
         0.7]}], {
          DiskBox[{0.24802703215248645`, 2.7436701756543314`}, 
           0.03660422953303388], InsetBox[
           StyleBox["1",
            StripOnInput->False,
            FontSize->30,
            FontSlant->Italic], 
           Offset[{2, 2}, {0.28463126168552033, 2.7802744051873653}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{3.686043525167686, 2.746022572105674}, 
           0.03660422953303388], InsetBox[
           StyleBox["2",
            StripOnInput->False,
            FontSize->30,
            FontSlant->Italic], 
           Offset[{2, 2}, {3.72264775470072, 2.782626801638708}], ImageScaled[
           {0, 0}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{3.9373421315800305`, 0.7023586666539262}, 
           0.03660422953303388], InsetBox[
           StyleBox["3",
            StripOnInput->False,
            FontSize->30,
            FontSlant->Italic], 
           Offset[{2, 2}, {3.9739463611130645, 0.7389628961869601}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{1.968207522044035, 0.}, 0.03660422953303388], InsetBox[
           StyleBox["4",
            StripOnInput->False,
            FontSize->30,
            FontSlant->Italic], 
           Offset[{2, 2}, {2.0048117515770687, 0.03660422953303388}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, {
          DiskBox[{0., 0.7026200477067609}, 0.03660422953303388], InsetBox[
           StyleBox["5",
            StripOnInput->False,
            FontSize->30,
            FontSlant->Italic], 
           Offset[{2, 2}, {0.03660422953303388, 0.7392242772397948}], 
           ImageScaled[{0, 0}],
           BaseStyle->"Graphics"]}, 
         DiskBox[{0.9207889846641977, 2.0716501124357563`}, 
          0.03660422953303388], 
         DiskBox[{3.0163395880356028`, 2.0724015733444503`}, 
          0.03660422953303388], 
         DiskBox[{3.0837906329614535`, 1.131168393571227}, 
          0.03660422953303388], 
         DiskBox[{0.8552319669093744, 1.1311662337153843`}, 
          0.03660422953303388], 
         DiskBox[{1.9693159031092835`, 1.879826780204198}, 
          0.03660422953303388], 
         DiskBox[{1.9694237101021859`, 0.948228039214135}, 
          0.03660422953303388]}}],
      MouseAppearanceTag["NetworkGraphics"]],
     AllowKernelInitialization->False]],
   DefaultBaseStyle->{
    "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
   FormatType->TraditionalForm,
   FrameTicks->None,
   ImageSize->{411.35546875, Automatic}]}]], "Input",
 CellChangeTimes->{
  3.926583341784793*^9},ExpressionUUID->"ea188db9-8c39-47ef-a1c5-\
25292e3b8268"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"In", " ", "[", 
      RowBox[{"2005.04195", "v2"}], "]"}], " ", "the", " ", "complete", " ", 
     "58"}], "-", 
    RowBox[{
    "letter", " ", "alphabet", " ", "for", " ", "the", " ", "family", " ", 
     "of", " ", "master", " ", "integrals", " ", "of", " ", "which", " ", 
     "this", " ", "integral", " ", "is", " ", "a", " ", "part", " ", "of"}]}],
    ",", " ", "is"}], "*)"}]], "Input",
 CellChangeTimes->{{3.926583366764922*^9, 3.926583446106429*^9}, {
  3.926584168430654*^9, 3.92658418097274*^9}, {3.926585459088249*^9, 
  3.926585467761466*^9}},ExpressionUUID->"0944b5b7-7be1-40b6-83de-\
6796b3f3852d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"alphabet", "=", 
   RowBox[{"{", 
    RowBox[{
    "p1s", ",", " ", "s34", ",", " ", "s12", ",", " ", "s15", ",", " ", "s23",
      ",", " ", "s45", ",", " ", 
     RowBox[{
     "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
      "s34"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "p1s"}], " ", "+", " ", "s12"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "p1s"}], " ", "+", " ", "s15"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s12"}], " ", "-", " ", "s23", " ", "+", " ", "s45"}], ",",
      " ", 
     RowBox[{
      RowBox[{"-", "s15"}], " ", "+", " ", "s23", " ", "-", " ", "s45"}], ",",
      " ", 
     RowBox[{"s15", " ", "-", " ", "s23", " ", "-", " ", "s34"}], ",", " ", 
     RowBox[{"s12", " ", "-", " ", "s34", " ", "-", " ", "s45"}], ",", " ", 
     RowBox[{"s15", " ", "-", " ", "s34"}], ",", " ", 
     RowBox[{"s12", " ", "-", " ", "s34"}], ",", " ", 
     RowBox[{"p1s", " ", "-", " ", "s12", " ", "-", " ", "s23"}], ",", " ", 
     RowBox[{"p1s", " ", "-", " ", "s15", " ", "-", " ", "s45"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s12"}], " ", "+", " ", "s45"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s15"}], " ", "+", " ", "s23"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s23"}], " ", "-", " ", "s34"}], ",", " ", 
     RowBox[{
      RowBox[{"-", "s34"}], " ", "-", " ", "s45"}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34"}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s12"}], " ", "-", " ", 
      RowBox[{"s12", "^", "2"}], " ", "-", " ", 
      RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s45"}], " ", "+", " ", 
      RowBox[{"s12", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s15"}], " ", "-", " ", 
      RowBox[{"s15", "^", "2"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s23"}], " ", "+", " ", 
      RowBox[{"s15", "*", "s23"}], " ", "-", " ", 
      RowBox[{"s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s45"}], " ", "-", " ", 
      RowBox[{"s12", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s23"}], " ", "-", " ", 
      RowBox[{"s15", "*", "s23"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
      RowBox[{"s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s45"}], " ", "-", " ", 
      RowBox[{"s12", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"p1s", "*", "s23"}], " ", "-", " ", 
      RowBox[{"s15", "*", "s23"}], " ", "+", " ", 
      RowBox[{"s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s15"}], ")"}]}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s23"}], " ", "+", " ", 
      RowBox[{"s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{"p1s", "*", "s12"}], ")"}]}], " ", "+", " ", 
      RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34"}]}], ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
      RowBox[{"s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "p1s", " ", "-", " ", "s23", " ", "+", " ", "s45", " ", "+", " ", 
        "sqrtG3"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
       "p1s", " ", "-", " ", "s23", " ", "+", " ", "s45", " ", "-", " ", 
        "sqrtG3"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
       "p1s", " ", "+", " ", "s23", " ", "-", " ", "s45", " ", "+", " ", 
        "sqrtG3"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
       "p1s", " ", "+", " ", "s23", " ", "-", " ", "s45", " ", "-", " ", 
        "sqrtG3"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s12", " ", "+", " ", "s15", " ", "+", " ", "sqrtG3nc"}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"s12", " ", "+", " ", "s15", " ", "-", " ", "sqrtG3nc"}], 
       ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s"}], " ", "+", " ", "s12", " ", "+", 
        " ", "s15", " ", "-", " ", "sqrtG3nc"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "*", "p1s"}], " ", "+", " ", "s12", " ", "+", 
        " ", "s15", " ", "+", " ", "sqrtG3nc"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p1s", " ", "-", " ", 
        RowBox[{"2", "*", "s12"}], " ", "-", " ", "s23", " ", "+", " ", "s45",
         " ", "-", " ", "sqrtG3"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"p1s", " ", "-", " ", 
        RowBox[{"2", "*", "s12"}], " ", "-", " ", "s23", " ", "+", " ", "s45",
         " ", "+", " ", "sqrtG3"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"p1s", " ", "-", " ", 
        RowBox[{"2", "*", "s15"}], " ", "+", " ", "s23", " ", "-", " ", "s45",
         " ", "-", " ", "sqrtG3"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"p1s", " ", "-", " ", 
        RowBox[{"2", "*", "s15"}], " ", "+", " ", "s23", " ", "-", " ", "s45",
         " ", "+", " ", "sqrtG3"}], ")"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s12", " ", "-", " ", "s15", " ", "+", " ", "sqrtG3nc"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "s12"}], " ", "+", " ", "s15", " ", "+", " ", 
          "sqrtG3nc"}], ")"}]}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23"}], ")"}]}], ")"}]}], " ", "+",
         " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", "tr5"}], ")"}], "/", " ", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "-", " ", "s23"}], ")"}]}], ")"}]}], " ", "+",
         " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", "tr5"}], ")"}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", "tr5"}], ")"}], "/", " ", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", "tr5"}], ")"}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", "tr5"}], ")"}], "/", " ", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", "s15"}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", "tr5"}], ")"}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "+", " ", "s45"}], ")"}]}], " ", "+", " ", 
        "tr5"}], ")"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"(", 
          RowBox[{"s12", " ", "+", " ", "s45"}], ")"}]}], " ", "-", " ", 
        "tr5"}], ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "+", " ", "s23"}], ")"}]}], ")"}]}], " ", "+",
         " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", "tr5"}], ")"}], "/", " ", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"(", 
          RowBox[{"s12", "*", 
           RowBox[{"(", 
            RowBox[{"s15", " ", "+", " ", "s23"}], ")"}]}], ")"}]}], " ", "+",
         " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", "tr5"}], ")"}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "s12", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", "tr5"}], ")"}], "/", " ", 
      
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "s12", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", "tr5"}], ")"}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "s15", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", "tr5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "s15", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", "tr5"}], ")"}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", "s34"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"s23", "^", "2"}], "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s23", "*", "s45"}], " ", "-", " ", 
        RowBox[{"2", "*", "s23", "*", "s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s23"}], " ", "+", " ", "s45"}], ")"}]}], " ", "+", 
        " ", 
        RowBox[{"s12", "*", "s15", "*", 
         RowBox[{"(", 
          RowBox[{"s23", " ", "+", " ", "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s15"}], " ", "+", " ", "s23"}], ")"}]}], " ", "+",
            " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", 
              RowBox[{"2", "*", "s34"}]}], ")"}], "*", "s45"}], " ", "-", " ", 
           RowBox[{"2", "*", "s23", "*", 
            RowBox[{"(", 
             RowBox[{"s34", " ", "+", " ", "s45"}], ")"}]}]}], ")"}]}], " ", 
        "+", " ", 
        RowBox[{"sqrtG3", "*", "tr5"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"p1s", "^", "2"}], "*", "s34"}], " ", "+", " ", 
        RowBox[{
         RowBox[{"s23", "^", "2"}], "*", "s34"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s23", "*", "s45"}], " ", "-", " ", 
        RowBox[{"2", "*", "s23", "*", "s34", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s15", "*", 
         RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"s34", "*", 
         RowBox[{"s45", "^", "2"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s23"}], " ", "+", " ", "s45"}], ")"}]}], " ", "+", 
        " ", 
        RowBox[{"s12", "*", "s15", "*", 
         RowBox[{"(", 
          RowBox[{"s23", " ", "+", " ", "s45"}], ")"}]}], " ", "+", " ", 
        RowBox[{"p1s", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s12", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "s15"}], " ", "+", " ", "s23"}], ")"}]}], " ", "+",
            " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"s15", " ", "-", " ", 
              RowBox[{"2", "*", "s34"}]}], ")"}], "*", "s45"}], " ", "-", " ", 
           RowBox[{"2", "*", "s23", "*", 
            RowBox[{"(", 
             RowBox[{"s34", " ", "+", " ", "s45"}], ")"}]}]}], ")"}]}], " ", 
        "-", " ", 
        RowBox[{"sqrtG3", "*", "tr5"}]}], ")"}]}], ",", " ", "sqrtG3", ",", 
     " ", "tr5", ",", " ", "sqrtG3nc", ",", " ", 
     RowBox[{
      RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
      RowBox[{"s15", "*", "s23"}], " ", "-", " ", 
      RowBox[{"s23", "^", "2"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
      RowBox[{"s12", "*", "s45"}], " ", "-", " ", 
      RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
      RowBox[{"2", "*", "s23", "*", "s45"}], " ", "-", " ", 
      RowBox[{"s45", "^", "2"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s15"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s23"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s23"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s23", "*", "s34"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s15", "*", "s45"}], " ", "+", " ", 
      RowBox[{"s12", "*", "s15", "*", "s45"}]}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s12"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s15"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s12", "*", "s23"}], " ", "+", " ", 
      RowBox[{"s12", "*", "s15", "*", "s23"}], " ", "-", " ", 
      RowBox[{
       RowBox[{"p1s", "^", "2"}], "*", "s45"}], " ", "+", " ", 
      RowBox[{"p1s", "*", "s15", "*", "s45"}], " ", "-", " ", 
      RowBox[{"p1s", "*", "s34", "*", "s45"}]}], ",", " ", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "s12"}], " ", "+", " ", "s15", " ", "-", " ", 
          RowBox[{"2", "*", "s23"}], " ", "+", " ", 
          RowBox[{"2", "*", "s45"}], " ", "+", " ", "sqrtG3nc"}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{"s12", " ", "-", " ", "s15", " ", "+", " ", 
          RowBox[{"2", "*", "s23"}], " ", "-", " ", 
          RowBox[{"2", "*", "s45"}], " ", "+", " ", "sqrtG3nc"}], ")"}]}], 
       ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", "tr5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s12"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "-", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", "tr5"}], ")"}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s23"}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "+", " ", "tr5"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "p1s", "*", "s15"}], " ", "-", " ", 
        RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
        RowBox[{"2", "*", "p1s", "*", "s23"}], " ", "+", " ", 
        RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
        RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
        RowBox[{"s34", "*", "s45"}], " ", "-", " ", "tr5"}], ")"}]}], ",", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
          RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
          RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
          RowBox[{"2", "*", "s12", "*", "s45"}], " ", "-", " ", 
          RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
          RowBox[{"2", "*", "s23", "*", "s45"}], " ", "-", " ", 
          RowBox[{"s34", "*", "s45"}], " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "-", " ", "tr5"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
          RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
          RowBox[{"2", "*", "s15", "*", "s23"}], " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s23", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
          RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
          RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
          RowBox[{"2", "*", "s23", "*", "s45"}], " ", "+", " ", 
          RowBox[{"s34", "*", "s45"}], " ", "+", " ", "tr5"}], ")"}]}], ")"}],
       "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
          RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
          RowBox[{"2", "*", "s15", "*", "s23"}], " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s23", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s34"}], " ", "-", " ", 
          RowBox[{"s23", "*", "s34"}], " ", "-", " ", 
          RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
          RowBox[{"2", "*", "s23", "*", "s45"}], " ", "+", " ", 
          RowBox[{"s34", "*", "s45"}], " ", "-", " ", "tr5"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s12", "*", "s15"}], " ", "-", " ", 
          RowBox[{"s12", "*", "s23"}], " ", "-", " ", 
          RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
          RowBox[{"s23", "*", "s34"}], " ", "+", " ", 
          RowBox[{"2", "*", "s12", "*", "s45"}], " ", "-", " ", 
          RowBox[{"s15", "*", "s45"}], " ", "+", " ", 
          RowBox[{"2", "*", "s23", "*", "s45"}], " ", "-", " ", 
          RowBox[{"s34", "*", "s45"}], " ", "-", " ", 
          RowBox[{"2", "*", 
           RowBox[{"s45", "^", "2"}]}], " ", "+", " ", "tr5"}], ")"}]}], 
       ")"}]}], ",", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", "s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"s15", "^", "2"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s34", "*", "s45"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s15"}], " ", "+", " ", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"s23", " ", "+", " ", "s34", " ", "+", " ", "s45"}], 
             ")"}]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], " ", "-", " ", 
           RowBox[{"s34", "*", 
            RowBox[{"(", 
             RowBox[{"p1s", " ", "-", " ", "s23", " ", "+", " ", "s45"}], 
             ")"}]}], " ", "-", " ", 
           RowBox[{"s15", "*", 
            RowBox[{"(", 
             RowBox[{"s23", " ", "+", " ", 
              RowBox[{"2", "*", "s34"}], " ", "+", " ", "s45"}], ")"}]}]}], 
          ")"}]}], " ", "-", " ", 
        RowBox[{"sqrtG3nc", "*", "tr5"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"s12", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{"s15", " ", "-", " ", "s23"}], ")"}]}], " ", "-", " ", 
        RowBox[{"s15", "*", "s23", "*", "s34"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"s15", "^", "2"}], "*", "s45"}], " ", "+", " ", 
        RowBox[{"s15", "*", "s34", "*", "s45"}], " ", "+", " ", 
        RowBox[{"p1s", "*", "s34", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s15"}], " ", "+", " ", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"s23", " ", "+", " ", "s34", " ", "+", " ", "s45"}], 
             ")"}]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{"s12", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s15", "^", "2"}], " ", "-", " ", 
           RowBox[{"s34", "*", 
            RowBox[{"(", 
             RowBox[{"p1s", " ", "-", " ", "s23", " ", "+", " ", "s45"}], 
             ")"}]}], " ", "-", " ", 
           RowBox[{"s15", "*", 
            RowBox[{"(", 
             RowBox[{"s23", " ", "+", " ", 
              RowBox[{"2", "*", "s34"}], " ", "+", " ", "s45"}], ")"}]}]}], 
          ")"}]}], " ", "+", " ", 
        RowBox[{"sqrtG3nc", "*", "tr5"}]}], ")"}]}]}], "}"}]}], ";"}]], "Code",\

 CellChangeTimes->{{3.9265834770553083`*^9, 3.926583480510371*^9}, 
   3.926762163507203*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"59965330-dfb2-480d-83ff-87dc45c83f7c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"However", ",", " ", 
   RowBox[{
    RowBox[{
    "only", " ", "a", " ", "37", " ", "letter", " ", "subset", " ", "of", " ",
      "these", " ", "58", " ", "letters", " ", "occur", " ", "for", " ", 
     "the", " ", "5"}], "-", 
    RowBox[{"pt", " ", "1"}], "-", 
    RowBox[{"mass", " ", "double", " ", "box"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.92658348752453*^9, 3.926583509255644*^9}, {
  3.9265836212537107`*^9, 
  3.926583628115563*^9}},ExpressionUUID->"8e307e6e-159f-44e4-a12d-\
c69967b56506"],

Cell[BoxData[
 RowBox[{
  RowBox[{"actualalphabet", "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8",
      ",", "9", ",", "10", ",", "12", ",", "13", ",", "14", ",", "15", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "22", ",", "23", ",", "24", 
     ",", "26", ",", "28", ",", "32", ",", "33", ",", "34", ",", "37", ",", 
     "38", ",", "40", ",", "42", ",", "43", ",", "44", ",", "45", ",", "46", 
     ",", "47", ",", "48", ",", "49"}], "}"}]}], ";"}]], "Code",
 CellChangeTimes->{{3.92658355721111*^9, 3.9265835921538973`*^9}, {
  3.926762655068509*^9, 3.926762656746901*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"932acc6d-ae12-4e08-a18a-dfe594dbf366"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "list", " ", "of", " ", 
   "letters", " ", "for", " ", "this", " ", "graph", " ", "is", " ", 
   RowBox[{"alphabet", "[", 
    RowBox[{"[", "actualalphabet", "]"}], "]"}]}], "*)"}]], "Input",Expression\
UUID->"6f59bd84-0881-47fd-94be-602848dfd61c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", "actualalphabet", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926585201768009*^9, 3.926585206210288*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"ebc54002-efd6-4f8d-b171-9a479312d1ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "p1s", ",", "s34", ",", "s12", ",", "s15", ",", "s23", ",", "s45", ",", 
   RowBox[{"p1s", "-", "s12", "-", "s15", "+", "s34"}], ",", 
   RowBox[{
    RowBox[{"-", "p1s"}], "+", "s12"}], ",", 
   RowBox[{
    RowBox[{"-", "p1s"}], "+", "s15"}], ",", 
   RowBox[{
    RowBox[{"-", "s12"}], "-", "s23", "+", "s45"}], ",", 
   RowBox[{"s15", "-", "s23", "-", "s34"}], ",", 
   RowBox[{"s12", "-", "s34", "-", "s45"}], ",", 
   RowBox[{"s15", "-", "s34"}], ",", 
   RowBox[{"s12", "-", "s34"}], ",", 
   RowBox[{"p1s", "-", "s15", "-", "s45"}], ",", 
   RowBox[{
    RowBox[{"-", "s12"}], "+", "s45"}], ",", 
   RowBox[{
    RowBox[{"-", "s15"}], "+", "s23"}], ",", 
   RowBox[{
    RowBox[{"-", "s23"}], "-", "s34"}], ",", 
   RowBox[{
    RowBox[{"s12", " ", "s15"}], "-", 
    RowBox[{"p1s", " ", "s34"}]}], ",", 
   RowBox[{
    RowBox[{"p1s", " ", "s12"}], "-", 
    SuperscriptBox["s12", "2"], "-", 
    RowBox[{"s12", " ", "s23"}], "-", 
    RowBox[{"p1s", " ", "s45"}], "+", 
    RowBox[{"s12", " ", "s45"}]}], ",", 
   RowBox[{
    RowBox[{"p1s", " ", "s15"}], "-", 
    SuperscriptBox["s15", "2"], "-", 
    RowBox[{"p1s", " ", "s23"}], "+", 
    RowBox[{"s15", " ", "s23"}], "-", 
    RowBox[{"s15", " ", "s45"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "s12"}], " ", "s15"}], "+", 
    RowBox[{"p1s", " ", "s23"}], "-", 
    RowBox[{"s15", " ", "s23"}], "+", 
    RowBox[{"p1s", " ", "s34"}], "+", 
    RowBox[{"s15", " ", "s45"}]}], ",", 
   RowBox[{
    RowBox[{"p1s", " ", "s23"}], "-", 
    RowBox[{"s15", " ", "s23"}], "+", 
    RowBox[{"s15", " ", "s45"}]}], ",", 
   RowBox[{
    RowBox[{"s12", " ", "s15"}], "-", 
    RowBox[{"p1s", " ", "s34"}], "-", 
    RowBox[{"s15", " ", "s45"}]}], ",", 
   FractionBox[
    RowBox[{"p1s", "-", "s23", "+", "s45", "+", "sqrtG3"}], 
    RowBox[{"p1s", "-", "s23", "+", "s45", "-", "sqrtG3"}]], ",", 
   FractionBox[
    RowBox[{"p1s", "+", "s23", "-", "s45", "+", "sqrtG3"}], 
    RowBox[{"p1s", "+", "s23", "-", "s45", "-", "sqrtG3"}]], ",", 
   FractionBox[
    RowBox[{"p1s", "-", 
     RowBox[{"2", " ", "s12"}], "-", "s23", "+", "s45", "-", "sqrtG3"}], 
    RowBox[{"p1s", "-", 
     RowBox[{"2", " ", "s12"}], "-", "s23", "+", "s45", "+", "sqrtG3"}]], ",", 
   FractionBox[
    RowBox[{"p1s", "-", 
     RowBox[{"2", " ", "s15"}], "+", "s23", "-", "s45", "-", "sqrtG3"}], 
    RowBox[{"p1s", "-", 
     RowBox[{"2", " ", "s15"}], "+", "s23", "-", "s45", "+", "sqrtG3"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", 
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "+", "tr5"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", 
      RowBox[{"(", 
       RowBox[{"s15", "-", "s23"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "-", "tr5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", "s15"}], "+", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s45"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", "tr5"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", "s15"}], "+", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s45"}], "+", 
     RowBox[{"s34", " ", "s45"}], "+", "tr5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "+", "s45"}], ")"}]}], "+", "tr5"}], 
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "+", "s45"}], ")"}]}], "-", "tr5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", 
      RowBox[{"(", 
       RowBox[{"s15", "+", "s23"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", "s34"}], "+", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "+", "tr5"}], 
    RowBox[{
     RowBox[{
      RowBox[{"-", "s12"}], " ", 
      RowBox[{"(", 
       RowBox[{"s15", "+", "s23"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", "s34"}], "+", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "-", "tr5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", "s15"}], "-", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"2", " ", "s12", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "-", 
     RowBox[{"s15", " ", "s45"}], "+", 
     RowBox[{"s34", " ", "s45"}], "+", "tr5"}], 
    RowBox[{
     RowBox[{"s12", " ", "s15"}], "-", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"2", " ", "s12", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "-", 
     RowBox[{"s15", " ", "s45"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", "tr5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", "s15"}], "-", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"2", " ", "s15", " ", "s34"}], "+", 
     RowBox[{"s23", " ", "s34"}], "-", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "+", "tr5"}], 
    RowBox[{
     RowBox[{"s12", " ", "s15"}], "-", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"2", " ", "s15", " ", "s34"}], "+", 
     RowBox[{"s23", " ", "s34"}], "-", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "-", "tr5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["p1s", "2"], " ", "s34"}], "+", 
     RowBox[{
      SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s23", " ", "s45"}], "-", 
     RowBox[{"2", " ", "s23", " ", "s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      SuperscriptBox["s45", "2"]}], "+", 
     RowBox[{"s34", " ", 
      SuperscriptBox["s45", "2"]}], "+", 
     RowBox[{"s12", " ", "s23", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "s23"}], "+", "s45"}], ")"}]}], "+", 
     RowBox[{"s12", " ", "s15", " ", 
      RowBox[{"(", 
       RowBox[{"s23", "+", "s45"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s15"}], "+", "s23"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", "-", 
           RowBox[{"2", " ", "s34"}]}], ")"}], " ", "s45"}], "-", 
        RowBox[{"2", " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s34", "+", "s45"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"sqrtG3", " ", "tr5"}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["p1s", "2"], " ", "s34"}], "+", 
     RowBox[{
      SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s23", " ", "s45"}], "-", 
     RowBox[{"2", " ", "s23", " ", "s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      SuperscriptBox["s45", "2"]}], "+", 
     RowBox[{"s34", " ", 
      SuperscriptBox["s45", "2"]}], "+", 
     RowBox[{"s12", " ", "s23", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "s23"}], "+", "s45"}], ")"}]}], "+", 
     RowBox[{"s12", " ", "s15", " ", 
      RowBox[{"(", 
       RowBox[{"s23", "+", "s45"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s15"}], "+", "s23"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", "-", 
           RowBox[{"2", " ", "s34"}]}], ")"}], " ", "s45"}], "-", 
        RowBox[{"2", " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s34", "+", "s45"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"sqrtG3", " ", "tr5"}]}]], ",", "sqrtG3", ",", "tr5"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.9265852064922*^9, 3.926762691410947*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"fa6c3ba6-93fc-4456-924e-be54eb13cd6c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "where", "*)"}]], "Input",
 CellChangeTimes->{{3.926585215009121*^9, 
  3.926585216064691*^9}},ExpressionUUID->"40c04c6a-02a6-4db4-b64b-\
1bfc0ed77544"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tr5", " ", "=", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "s12"}], "*", "s15"}], " ", "+", " ", 
         RowBox[{"s12", "*", "s23"}], " ", "+", " ", 
         RowBox[{"p1s", "*", "s34"}], " ", "+", " ", 
         RowBox[{"s15", "*", "s45"}], " ", "-", 
         RowBox[{"s34", "*", "s45"}], " ", "-", 
         RowBox[{"s23", "*", "s34"}]}], ")"}], "^", "2"}], " ", "-", " ", 
      RowBox[{"4", "*", "s23", "*", "s34", "*", "s45", "*", 
       RowBox[{"(", 
        RowBox[{
        "p1s", " ", "-", " ", "s12", " ", "-", " ", "s15", " ", "+", " ", 
         "s34"}], ")"}]}]}], "]"}]}], ";"}], " "}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sqrtG3", "=", " ", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"p1s", "^", "2"}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"s23", " ", "-", " ", "s45"}], ")"}], "^", "2"}], " ", "-", 
      " ", 
      RowBox[{"2", "*", "p1s", "*", 
       RowBox[{"(", 
        RowBox[{"s23", " ", "+", " ", "s45"}], ")"}]}]}], "]"}]}], ";"}], 
  " "}]}], "Input",
 CellChangeTimes->{{3.926585378104477*^9, 
  3.926585431063035*^9}},ExpressionUUID->"4508c6be-8186-417a-ac71-\
a9b63d3a6fee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Predictions:", "Title",
 CellChangeTimes->{{3.926583601738652*^9, 
  3.92658360428108*^9}},ExpressionUUID->"ba099512-dc1b-4801-979a-\
46308ad016cf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"predictions", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"\"\<this letter is not part of the alphabet\>\"", ",", "58"}], 
    "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"12", ",", "14", ",", "19", ",", "20"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "2", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "8", ",", "10", ",", "17", ",", "18", ",", "19", ",", 
     "23", ",", "24", ",", "28", ",", "33", ",", "34", ",", "37", ",", "38", 
     ",", "45", ",", "46", ",", "47", ",", "48"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "3", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "12", ",", "14", ",", "17", ",", "19", ",", "20", ",", "24", 
     ",", "28", ",", "33", ",", "34", ",", "37", ",", "38", ",", "46", ",", 
     "47", ",", "48"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "4", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "8", ",", "10", ",", "18", ",", "23", ",", "33", ",", 
     "34", ",", "37", ",", "38", ",", "45", ",", "47", ",", "48"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "5", "]"}], "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "6", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"12", ",", "14", ",", "19", ",", "20"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "8", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "12", ",", "14", ",", "17", ",", "19", ",", "20", ",", "24", 
     ",", "28", ",", "33", ",", "34", ",", "37", ",", "38", ",", "46", ",", 
     "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "18", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "12", ",", "14", ",", "17", ",", "19", ",", "20", ",", "24", 
     ",", "28", ",", "33", ",", "34", ",", "37", ",", "38", ",", "46", ",", 
     "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "15", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "9", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "8", ",", "10", ",", "12", ",", "14", ",", "18", ",", 
     "19", ",", "20", ",", "23", ",", "33", ",", "34", ",", "37", ",", "38", 
     ",", "43", ",", "45", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "19", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "8", ",", "10", ",", "18", ",", "23", ",", "33", ",", 
     "34", ",", "37", ",", "38", ",", "45", ",", "47", ",", "48"}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "14", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "8", ",", "10", ",", "17", ",", "18", ",", "19", ",", 
     "23", ",", "24", ",", "28", ",", "33", ",", "34", ",", "37", ",", "38", 
     ",", "45", ",", "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "13", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "22", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "7", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "17", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "8", ",", "10", ",", "12", ",", "14", ",", "18", ",", 
     "19", ",", "20", ",", "23", ",", "33", ",", "34", ",", "37", ",", "38", 
     ",", "43", ",", "45", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "12", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "8", ",", "10", ",", "17", ",", "18", ",", "19", ",", 
     "23", ",", "24", ",", "28", ",", "33", ",", "34", ",", "37", ",", "38", 
     ",", "45", ",", "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "10", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "12", ",", "14", ",", "17", ",", "19", ",", "20", ",", "24", 
     ",", "28", ",", "33", ",", "34", ",", "37", ",", "38", ",", "46", ",", 
     "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "20", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "8", ",", "10", ",", "17", ",", "18", ",", "19", ",", 
     "23", ",", "24", ",", "28", ",", "33", ",", "34", ",", "37", ",", "38", 
     ",", "45", ",", "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "23", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "12", ",", "14", ",", "17", ",", "19", ",", "20", ",", "24", 
     ",", "28", ",", "33", ",", "34", ",", "37", ",", "38", ",", "46", ",", 
     "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "24", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "8", ",", "10", ",", "12", ",", "14", ",", "18", ",", 
     "19", ",", "20", ",", "23", ",", "33", ",", "34", ",", "37", ",", "38", 
     ",", "43", ",", "45", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "32", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "26", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "28", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "8", ",", "10", ",", "12", ",", "14", ",", "18", ",", 
     "19", ",", "20", ",", "23", ",", "33", ",", "34", ",", "37", ",", "38", 
     ",", "43", ",", "45", ",", "47", ",", "48"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "40", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "42", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "43", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "44", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "45", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "46", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "48", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"12", ",", "14", ",", "19", ",", "20"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "49", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "33", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"12", ",", "14", ",", "19", ",", "20"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "34", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"12", ",", "14", ",", "19", ",", "20"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "37", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "4", ",", "12", ",", "14", ",", "17", ",", "19", ",", "20", ",", "24", 
     ",", "28", ",", "33", ",", "34", ",", "37", ",", "38", ",", "46", ",", 
     "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "38", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "8", ",", "10", ",", "12", ",", "14", ",", "18", ",", 
     "19", ",", "20", ",", "23", ",", "33", ",", "34", ",", "37", ",", "38", 
     ",", "43", ",", "45", ",", "47", ",", "48"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"predictions", "[", 
    RowBox[{"[", "47", "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
    "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
     "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
     ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
     "46", ",", "47", ",", "48"}], "}"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.926583696347775*^9, 3.9265837470969167`*^9}, 
   3.926585024410357*^9, {3.9265858358284397`*^9, 3.926585836687538*^9}, 
   3.9267621804933167`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"ee7b5707-0030-4aa9-b723-33baa9135951"],

Cell[CellGroupData[{

Cell["\<\
Example 1: Consider the letter p1s. What cannot follow this letter in the \
symbol (no matter the degree of separation)?\
\>", "Subsection",
 CellChangeTimes->{
  3.9265858104433613`*^9, {3.926585842674921*^9, 
   3.926585849891777*^9}},ExpressionUUID->"67d2a950-9ce5-4821-9cc4-\
12fbc2ac2566"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926585057666494*^9, 3.926585061501727*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"247661de-e955-463c-83f8-6865fa844161"],

Cell[BoxData["p1s"], "Output",
 CellChangeTimes->{3.926585061814879*^9, 3.9267626952880363`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"9edda485-ee9e-45c6-b31c-38ddfdc05bea"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "letters", " ", "which", " ", "we", " ", "predict", " ", "can", 
   " ", "never", " ", "come", " ", "after", " ", "p1s", " ", "are"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.926585076562708*^9, 3.926585094663621*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"6d15bf78-8782-4b47-9c4a-e06d8e1b5d3a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"predictions", "[", 
  RowBox[{"[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926585097522276*^9, 3.9265851275574293`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"7b38986f-1a17-458c-a67b-cfaabae9d2d8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"12", ",", "14", ",", "19", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{{3.926585102159738*^9, 3.926585128035067*^9}, 
   3.9267626963507223`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"df8e52ce-c213-4de0-9439-d93ef1af3762"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"which", " ", "correspond", " ", "to"}], "*)"}]], "Input",
 CellChangeTimes->{{3.926585133478903*^9, 3.9265851414928102`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"4074374f-b4e5-449b-866c-c8eb1b7505ac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", 
   RowBox[{"predictions", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926585145012813*^9, 3.9265851530105543`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"f9d65a45-0ed3-4496-b2af-a4fd6f3a3c9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s15", "-", "s23", "-", "s34"}], ",", 
   RowBox[{"s15", "-", "s34"}], ",", 
   RowBox[{
    RowBox[{"-", "s15"}], "+", "s23"}], ",", 
   RowBox[{
    RowBox[{"-", "s23"}], "-", "s34"}]}], "}"}]], "Output",
 CellChangeTimes->{3.926585153860724*^9, 3.926762697678496*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"2b07d4d0-ca28-4645-90c3-39012182dcb4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example 2: what cannot follow (s12*s15-p1s*s34)?", "Subsection",
 CellChangeTimes->{
  3.926585796453556*^9},ExpressionUUID->"bdaa4c9d-2ab3-4990-99d1-\
117b3aeb693e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", "22", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9265855386997337`*^9, 3.9265855490068207`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"dde4b513-b6ec-44cd-aac9-224f14676f38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"s12", " ", "s15"}], "-", 
  RowBox[{"p1s", " ", "s34"}]}]], "Output",
 CellChangeTimes->{{3.926585540635057*^9, 3.9265855495896273`*^9}, 
   3.926762698857003*^9},
 CellLabel->"Out[48]=",ExpressionUUID->"18b32863-90f4-4c63-a0c9-ff3db9f0068e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"predictions", "[", 
  RowBox[{"[", "22", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926585558279014*^9, 3.926585562195912*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"f1ed5931-172c-4ce5-b8be-8e2ead3392ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "3", ",", "4", ",", "8", ",", "10", ",", "12", ",", "14", ",", 
   "17", ",", "18", ",", "19", ",", "20", ",", "23", ",", "24", ",", "28", 
   ",", "33", ",", "34", ",", "37", ",", "38", ",", "43", ",", "45", ",", 
   "46", ",", "47", ",", "48"}], "}"}]], "Output",
 CellChangeTimes->{3.92658556275097*^9, 3.926762698896562*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"89edb8b8-f808-43c2-8c5c-7eac2cf26a70"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", 
   RowBox[{"predictions", "[", 
    RowBox[{"[", "22", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9265855993455067`*^9, 3.926585606459139*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"700d6bc3-af01-4d9d-b899-434cca294cb9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"p1s", ",", "s12", ",", "s15", ",", 
   RowBox[{
    RowBox[{"-", "p1s"}], "+", "s12"}], ",", 
   RowBox[{
    RowBox[{"-", "s12"}], "-", "s23", "+", "s45"}], ",", 
   RowBox[{"s15", "-", "s23", "-", "s34"}], ",", 
   RowBox[{"s15", "-", "s34"}], ",", 
   RowBox[{"p1s", "-", "s15", "-", "s45"}], ",", 
   RowBox[{
    RowBox[{"-", "s12"}], "+", "s45"}], ",", 
   RowBox[{
    RowBox[{"-", "s15"}], "+", "s23"}], ",", 
   RowBox[{
    RowBox[{"-", "s23"}], "-", "s34"}], ",", 
   RowBox[{
    RowBox[{"p1s", " ", "s12"}], "-", 
    SuperscriptBox["s12", "2"], "-", 
    RowBox[{"s12", " ", "s23"}], "-", 
    RowBox[{"p1s", " ", "s45"}], "+", 
    RowBox[{"s12", " ", "s45"}]}], ",", 
   RowBox[{
    RowBox[{"p1s", " ", "s15"}], "-", 
    SuperscriptBox["s15", "2"], "-", 
    RowBox[{"p1s", " ", "s23"}], "+", 
    RowBox[{"s15", " ", "s23"}], "-", 
    RowBox[{"s15", " ", "s45"}]}], ",", 
   RowBox[{
    RowBox[{"p1s", " ", "s23"}], "-", 
    RowBox[{"s15", " ", "s23"}], "+", 
    RowBox[{"s15", " ", "s45"}]}], ",", 
   FractionBox[
    RowBox[{"p1s", "-", "s23", "+", "s45", "+", "sqrtG3"}], 
    RowBox[{"p1s", "-", "s23", "+", "s45", "-", "sqrtG3"}]], ",", 
   FractionBox[
    RowBox[{"p1s", "+", "s23", "-", "s45", "+", "sqrtG3"}], 
    RowBox[{"p1s", "+", "s23", "-", "s45", "-", "sqrtG3"}]], ",", 
   FractionBox[
    RowBox[{"p1s", "-", 
     RowBox[{"2", " ", "s12"}], "-", "s23", "+", "s45", "-", "sqrtG3"}], 
    RowBox[{"p1s", "-", 
     RowBox[{"2", " ", "s12"}], "-", "s23", "+", "s45", "+", "sqrtG3"}]], ",", 
   FractionBox[
    RowBox[{"p1s", "-", 
     RowBox[{"2", " ", "s15"}], "+", "s23", "-", "s45", "-", "sqrtG3"}], 
    RowBox[{"p1s", "-", 
     RowBox[{"2", " ", "s15"}], "+", "s23", "-", "s45", "+", "sqrtG3"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "+", "s45"}], ")"}]}], "+", "tr5"}], 
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "+", "s45"}], ")"}]}], "-", "tr5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", "s15"}], "-", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"2", " ", "s12", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "-", 
     RowBox[{"s15", " ", "s45"}], "+", 
     RowBox[{"s34", " ", "s45"}], "+", "tr5"}], 
    RowBox[{
     RowBox[{"s12", " ", "s15"}], "-", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"2", " ", "s12", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "-", 
     RowBox[{"s15", " ", "s45"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", "tr5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", "s15"}], "-", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"2", " ", "s15", " ", "s34"}], "+", 
     RowBox[{"s23", " ", "s34"}], "-", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "+", "tr5"}], 
    RowBox[{
     RowBox[{"s12", " ", "s15"}], "-", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"2", " ", "s15", " ", "s34"}], "+", 
     RowBox[{"s23", " ", "s34"}], "-", 
     RowBox[{"s15", " ", "s45"}], "-", 
     RowBox[{"s34", " ", "s45"}], "-", "tr5"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["p1s", "2"], " ", "s34"}], "+", 
     RowBox[{
      SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s23", " ", "s45"}], "-", 
     RowBox[{"2", " ", "s23", " ", "s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      SuperscriptBox["s45", "2"]}], "+", 
     RowBox[{"s34", " ", 
      SuperscriptBox["s45", "2"]}], "+", 
     RowBox[{"s12", " ", "s23", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "s23"}], "+", "s45"}], ")"}]}], "+", 
     RowBox[{"s12", " ", "s15", " ", 
      RowBox[{"(", 
       RowBox[{"s23", "+", "s45"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s15"}], "+", "s23"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", "-", 
           RowBox[{"2", " ", "s34"}]}], ")"}], " ", "s45"}], "-", 
        RowBox[{"2", " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s34", "+", "s45"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"sqrtG3", " ", "tr5"}]}], 
    RowBox[{
     RowBox[{
      SuperscriptBox["p1s", "2"], " ", "s34"}], "+", 
     RowBox[{
      SuperscriptBox["s23", "2"], " ", "s34"}], "+", 
     RowBox[{"s15", " ", "s23", " ", "s45"}], "-", 
     RowBox[{"2", " ", "s23", " ", "s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      SuperscriptBox["s45", "2"]}], "+", 
     RowBox[{"s34", " ", 
      SuperscriptBox["s45", "2"]}], "+", 
     RowBox[{"s12", " ", "s23", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "s23"}], "+", "s45"}], ")"}]}], "+", 
     RowBox[{"s12", " ", "s15", " ", 
      RowBox[{"(", 
       RowBox[{"s23", "+", "s45"}], ")"}]}], "+", 
     RowBox[{"p1s", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s15"}], "+", "s23"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s15", "-", 
           RowBox[{"2", " ", "s34"}]}], ")"}], " ", "s45"}], "-", 
        RowBox[{"2", " ", "s23", " ", 
         RowBox[{"(", 
          RowBox[{"s34", "+", "s45"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"sqrtG3", " ", "tr5"}]}]], ",", "sqrtG3"}], "}"}]], "Output",
 CellChangeTimes->{3.926585607052656*^9, 3.9267626996104193`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"ff7cf712-6814-42fd-ab9e-f6e23b7de852"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.92658562599802*^9, 3.926585631915616*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"11be0248-d4c1-4a5f-9ae1-0373f2d5aa39"],

Cell[BoxData["23"], "Output",
 CellChangeTimes->{3.926585632321642*^9, 3.9267627009857683`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"91e4e011-5a7a-4399-830f-2ff581d7fde6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "We", " ", "predict", " ", "that", " ", "the", " ", "above", " ", "23", " ",
    "letters", " ", "cannot", " ", "follow", " ", "the", " ", "letter", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"s12", "*", "s15"}], "-", 
     RowBox[{"p1s", "*", "s34"}]}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.926585621358161*^9, 3.926585647393682*^9}, {
  3.926585883244355*^9, 3.926585894931449*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"babd6849-4da3-4d84-867f-57cea7f37dad"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["For the double-box we make 11 additional ratio predictions:", "Title",
 CellChangeTimes->{{3.926587140034889*^9, 
  3.926587155792045*^9}},ExpressionUUID->"fc77276b-9a37-42d3-a3bd-\
4228f607258d"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "we", " ", "predict", " ", "that", " ", "for", " ", "the", " ", "letters"}],
   "*)"}]], "Input",
 CellChangeTimes->{{3.926587159908985*^9, 3.9265871675773587`*^9}, {
  3.926587259881418*^9, 3.926587260230418*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"9b2e2e50-24d1-47b4-97b7-48673e08716e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ratiopredictions", "=", 
  RowBox[{"{", 
   RowBox[{
   "1", ",", "3", ",", "6", ",", "8", ",", "10", ",", "18", ",", "23", ",", 
    "33", ",", "34", ",", "37", ",", "48"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.926587173254627*^9, 3.92658723562996*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"2345f60e-c847-465c-aeff-59e15dde58b3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "3", ",", "6", ",", "8", ",", "10", ",", "18", ",", "23", ",", 
   "33", ",", "34", ",", "37", ",", "48"}], "}"}]], "Output",
 CellChangeTimes->{3.9267627041317577`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"b491fdee-bb59-4af7-82be-ac6d1faefa90"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "any", " ", "occurence", " ", "of", " ", "letters", " ", "43", " ", "or", 
   " ", "45", " ", "after", " ", "any", " ", "of", " ", "these", " ", 
   "letters", " ", 
   RowBox[{"(", 
    RowBox[{"no", " ", "matter", " ", "the", " ", "degree", " ", "of", " ", 
     RowBox[{"separation", "/", "the"}], " ", "number", " ", "of", " ", 
     "intervening", " ", "discontinuities"}], ")"}], " ", "only", " ", 
   "appears", " ", "in", " ", "the", " ", "ration", " ", 
   RowBox[{"43", "/", "45"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.92658726309166*^9, 3.926587284896981*^9}, {
  3.926587521181975*^9, 3.926587559933589*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"f73002c4-5d12-4f67-9905-48d1437220bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", "43", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.92658734584908*^9, 3.9265873487532*^9}, {
  3.926587444565731*^9, 3.926587447790763*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"9dfa557c-b8b8-4496-beec-46d6db2809ee"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"s12", " ", "s23"}], "+", 
   RowBox[{"p1s", " ", "s34"}], "-", 
   RowBox[{"s23", " ", "s34"}], "+", 
   RowBox[{"s34", " ", "s45"}], "-", 
   RowBox[{"s15", " ", 
    RowBox[{"(", 
     RowBox[{"s12", "+", "s45"}], ")"}]}], "+", "tr5"}], 
  RowBox[{
   RowBox[{"s12", " ", "s23"}], "+", 
   RowBox[{"p1s", " ", "s34"}], "-", 
   RowBox[{"s23", " ", "s34"}], "+", 
   RowBox[{"s34", " ", "s45"}], "-", 
   RowBox[{"s15", " ", 
    RowBox[{"(", 
     RowBox[{"s12", "+", "s45"}], ")"}]}], "-", "tr5"}]]], "Output",
 CellChangeTimes->{3.926587349205502*^9, 3.926762704136508*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"373e27af-1d51-4054-9c94-590be5400d78"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", "45", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.9265873541112957`*^9, 3.926587357232492*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"2bb5f5ce-041d-4c53-8f29-ebef0002d3f9"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"s12", " ", "s15"}], "-", 
   RowBox[{"s12", " ", "s23"}], "+", 
   RowBox[{"p1s", " ", "s34"}], "-", 
   RowBox[{"2", " ", "s12", " ", "s34"}], "-", 
   RowBox[{"s23", " ", "s34"}], "-", 
   RowBox[{"s15", " ", "s45"}], "+", 
   RowBox[{"s34", " ", "s45"}], "+", "tr5"}], 
  RowBox[{
   RowBox[{"s12", " ", "s15"}], "-", 
   RowBox[{"s12", " ", "s23"}], "+", 
   RowBox[{"p1s", " ", "s34"}], "-", 
   RowBox[{"2", " ", "s12", " ", "s34"}], "-", 
   RowBox[{"s23", " ", "s34"}], "-", 
   RowBox[{"s15", " ", "s45"}], "+", 
   RowBox[{"s34", " ", "s45"}], "-", "tr5"}]]], "Output",
 CellChangeTimes->{3.926587357699081*^9, 3.926762704152212*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"cdb35c5a-cb77-42e4-b7b4-8a7656ea0958"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"alphabet", "[", 
   RowBox[{"[", "43", "]"}], "]"}], "/", 
  RowBox[{"alphabet", "[", 
   RowBox[{"[", "45", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.926587468390862*^9, 3.9265874773307037`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"9bffd06d-c30a-410b-af50-e1159d56abee"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"s12", " ", "s15"}], "-", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"2", " ", "s12", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "-", 
     RowBox[{"s15", " ", "s45"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", "tr5"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "+", "s45"}], ")"}]}], "+", "tr5"}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "+", "s45"}], ")"}]}], "-", "tr5"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"s12", " ", "s15"}], "-", 
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"2", " ", "s12", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "-", 
     RowBox[{"s15", " ", "s45"}], "+", 
     RowBox[{"s34", " ", "s45"}], "+", "tr5"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.92658747797436*^9, 3.9267627041550417`*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"6a391919-2f02-4875-a2d2-24c398d0e5e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example:", "Subsubsection",
 CellChangeTimes->{{3.9265873098165417`*^9, 
  3.926587311133924*^9}},ExpressionUUID->"b18d40f6-b947-4c1c-b083-\
be2100cf856a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"alphabet", "[", 
  RowBox[{"[", 
   RowBox[{"ratiopredictions", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.926587315392447*^9, 3.926587327740819*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"a4e2dc07-4f09-4398-adb7-bafb48e0a423"],

Cell[BoxData["p1s"], "Output",
 CellChangeTimes->{{3.926587321412019*^9, 3.926587328120105*^9}, 
   3.926762708842881*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"9b60ec19-77a5-4a52-a22a-ef00f9466fc3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Any", " ", "occurence", " ", "of", " ", "p1s", " ", "followed", " ", "by", 
   " ", 
   FractionBox[
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "+", "s45"}], ")"}]}], "+", "tr5"}], 
    RowBox[{
     RowBox[{"s12", " ", "s23"}], "+", 
     RowBox[{"p1s", " ", "s34"}], "-", 
     RowBox[{"s23", " ", "s34"}], "+", 
     RowBox[{"s34", " ", "s45"}], "-", 
     RowBox[{"s15", " ", 
      RowBox[{"(", 
       RowBox[{"s12", "+", "s45"}], ")"}]}], "-", "tr5"}]], " ", "will", " ", 
   "occur", " ", "as", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", " ", "s15"}], "-", 
        RowBox[{"s12", " ", "s23"}], "+", 
        RowBox[{"p1s", " ", "s34"}], "-", 
        RowBox[{"2", " ", "s12", " ", "s34"}], "-", 
        RowBox[{"s23", " ", "s34"}], "-", 
        RowBox[{"s15", " ", "s45"}], "+", 
        RowBox[{"s34", " ", "s45"}], "-", "tr5"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", " ", "s23"}], "+", 
        RowBox[{"p1s", " ", "s34"}], "-", 
        RowBox[{"s23", " ", "s34"}], "+", 
        RowBox[{"s34", " ", "s45"}], "-", 
        RowBox[{"s15", " ", 
         RowBox[{"(", 
          RowBox[{"s12", "+", "s45"}], ")"}]}], "+", "tr5"}], ")"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", " ", "s23"}], "+", 
        RowBox[{"p1s", " ", "s34"}], "-", 
        RowBox[{"s23", " ", "s34"}], "+", 
        RowBox[{"s34", " ", "s45"}], "-", 
        RowBox[{"s15", " ", 
         RowBox[{"(", 
          RowBox[{"s12", "+", "s45"}], ")"}]}], "-", "tr5"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s12", " ", "s15"}], "-", 
        RowBox[{"s12", " ", "s23"}], "+", 
        RowBox[{"p1s", " ", "s34"}], "-", 
        RowBox[{"2", " ", "s12", " ", "s34"}], "-", 
        RowBox[{"s23", " ", "s34"}], "-", 
        RowBox[{"s15", " ", "s45"}], "+", 
        RowBox[{"s34", " ", "s45"}], "+", "tr5"}], ")"}]}], ")"}]}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9265873311262817`*^9, 3.926587336543623*^9}, {
  3.926587369792541*^9, 3.926587484498231*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"8f3ddd3e-78b1-45f0-aec9-c83520061c26"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1604, 957},
WindowMargins->{{-1728, Automatic}, {Automatic, 13}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d5803b16-03f8-4f3d-ad63-8456de927e30"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 177, 2, 30, "Input",ExpressionUUID->"37698531-0144-4353-abfc-f013e559a339"],
Cell[CellGroupData[{
Cell[760, 26, 262, 6, 98, "Title",ExpressionUUID->"4b83d9e7-8abb-4271-a7cb-6526d4f5bc27"],
Cell[1025, 34, 6592, 146, 365, "Input",ExpressionUUID->"ea188db9-8c39-47ef-a1c5-25292e3b8268"],
Cell[7620, 182, 695, 16, 30, "Input",ExpressionUUID->"0944b5b7-7be1-40b6-83de-6796b3f3852d"],
Cell[8318, 200, 24924, 606, 52, "Code",ExpressionUUID->"59965330-dfb2-480d-83ff-87dc45c83f7c"],
Cell[33245, 808, 552, 13, 30, "Input",ExpressionUUID->"8e307e6e-159f-44e4-a12d-c69967b56506"],
Cell[33800, 823, 735, 13, 52, "Code",ExpressionUUID->"932acc6d-ae12-4e08-a18a-dfe594dbf366"],
Cell[34538, 838, 340, 7, 30, "Input",ExpressionUUID->"6f59bd84-0881-47fd-94be-602848dfd61c"],
Cell[CellGroupData[{
Cell[34903, 849, 242, 4, 30, "Input",ExpressionUUID->"ebc54002-efd6-4f8d-b171-9a479312d1ec"],
Cell[35148, 855, 8689, 243, 234, "Output",ExpressionUUID->"fa6c3ba6-93fc-4456-924e-be54eb13cd6c"]
}, Open  ]],
Cell[43852, 1101, 181, 4, 30, "Input",ExpressionUUID->"40c04c6a-02a6-4db4-b64b-1bfc0ed77544"],
Cell[44036, 1107, 1302, 37, 52, "Input",ExpressionUUID->"4508c6be-8186-417a-ac71-a9b63d3a6fee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45375, 1149, 154, 3, 98, "Title",ExpressionUUID->"ba099512-dc1b-4801-979a-46308ad016cf"],
Cell[45532, 1154, 13251, 341, 756, "Code",ExpressionUUID->"ee7b5707-0030-4aa9-b723-33baa9135951"],
Cell[CellGroupData[{
Cell[58808, 1499, 304, 7, 54, "Subsection",ExpressionUUID->"67d2a950-9ce5-4821-9cc4-12fbc2ac2566"],
Cell[CellGroupData[{
Cell[59137, 1510, 229, 4, 30, "Input",ExpressionUUID->"247661de-e955-463c-83f8-6865fa844161"],
Cell[59369, 1516, 175, 2, 34, "Output",ExpressionUUID->"9edda485-ee9e-45c6-b31c-38ddfdc05bea"]
}, Open  ]],
Cell[59559, 1521, 355, 7, 30, "Input",ExpressionUUID->"6d15bf78-8782-4b47-9c4a-e06d8e1b5d3a"],
Cell[CellGroupData[{
Cell[59939, 1532, 234, 4, 30, "Input",ExpressionUUID->"7b38986f-1a17-458c-a67b-cfaabae9d2d8"],
Cell[60176, 1538, 270, 5, 34, "Output",ExpressionUUID->"df8e52ce-c213-4de0-9439-d93ef1af3762"]
}, Open  ]],
Cell[60461, 1546, 245, 4, 30, "Input",ExpressionUUID->"4074374f-b4e5-449b-866c-c8eb1b7505ac"],
Cell[CellGroupData[{
Cell[60731, 1554, 295, 6, 30, "Input",ExpressionUUID->"f9d65a45-0ed3-4496-b2af-a4fd6f3a3c9b"],
Cell[61029, 1562, 400, 10, 34, "Output",ExpressionUUID->"2b07d4d0-ca28-4645-90c3-39012182dcb4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61478, 1578, 172, 3, 54, "Subsection",ExpressionUUID->"bdaa4c9d-2ab3-4990-99d1-117b3aeb693e"],
Cell[CellGroupData[{
Cell[61675, 1585, 234, 4, 30, "Input",ExpressionUUID->"dde4b513-b6ec-44cd-aac9-224f14676f38"],
Cell[61912, 1591, 277, 6, 34, "Output",ExpressionUUID->"18b32863-90f4-4c63-a0c9-ff3db9f0068e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62226, 1602, 233, 4, 30, "Input",ExpressionUUID->"f1ed5931-172c-4ce5-b8be-8e2ead3392ee"],
Cell[62462, 1608, 459, 8, 34, "Output",ExpressionUUID->"89edb8b8-f808-43c2-8c5c-7eac2cf26a70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62958, 1621, 296, 6, 30, "Input",ExpressionUUID->"700d6bc3-af01-4d9d-b899-434cca294cb9"],
Cell[63257, 1629, 6140, 167, 172, "Output",ExpressionUUID->"ff7cf712-6814-42fd-ab9e-f6e23b7de852"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69434, 1801, 203, 3, 30, "Input",ExpressionUUID->"11be0248-d4c1-4a5f-9ae1-0373f2d5aa39"],
Cell[69640, 1806, 174, 2, 34, "Output",ExpressionUUID->"91e4e011-5a7a-4399-830f-2ff581d7fde6"]
}, Open  ]],
Cell[69829, 1811, 524, 11, 30, "Input",ExpressionUUID->"babd6849-4da3-4d84-867f-57cea7f37dad"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70402, 1828, 202, 3, 98, "Title",ExpressionUUID->"fc77276b-9a37-42d3-a3bd-4228f607258d"],
Cell[70607, 1833, 336, 7, 30, "Input",ExpressionUUID->"9b2e2e50-24d1-47b4-97b7-48673e08716e"],
Cell[CellGroupData[{
Cell[70968, 1844, 361, 7, 30, "Input",ExpressionUUID->"2345f60e-c847-465c-aeff-59e15dde58b3"],
Cell[71332, 1853, 300, 6, 34, "Output",ExpressionUUID->"b491fdee-bb59-4af7-82be-ac6d1faefa90"]
}, Open  ]],
Cell[71647, 1862, 748, 14, 30, "Input",ExpressionUUID->"f73002c4-5d12-4f67-9905-48d1437220bc"],
Cell[CellGroupData[{
Cell[72420, 1880, 276, 5, 30, "Input",ExpressionUUID->"9dfa557c-b8b8-4496-beec-46d6db2809ee"],
Cell[72699, 1887, 707, 19, 52, "Output",ExpressionUUID->"373e27af-1d51-4054-9c94-590be5400d78"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73443, 1911, 232, 4, 30, "Input",ExpressionUUID->"2bb5f5ce-041d-4c53-8f29-ebef0002d3f9"],
Cell[73678, 1917, 773, 19, 52, "Output",ExpressionUUID->"cdb35c5a-cb77-42e4-b7b4-8a7656ea0958"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74488, 1941, 316, 7, 30, "Input",ExpressionUUID->"9bffd06d-c30a-410b-af50-e1159d56abee"],
Cell[74807, 1950, 1496, 41, 52, "Output",ExpressionUUID->"6a391919-2f02-4875-a2d2-24c398d0e5e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76340, 1996, 161, 3, 45, "Subsubsection",ExpressionUUID->"b18d40f6-b947-4c1c-b083-be2100cf856a"],
Cell[CellGroupData[{
Cell[76526, 2003, 298, 6, 30, "Input",ExpressionUUID->"a4e2dc07-4f09-4398-adb7-bafb48e0a423"],
Cell[76827, 2011, 201, 3, 34, "Output",ExpressionUUID->"9b60ec19-77a5-4a52-a22a-ef00f9466fc3"]
}, Open  ]],
Cell[77043, 2017, 2470, 68, 81, "Input",ExpressionUUID->"8f3ddd3e-78b1-45f0-aec9-c83520061c26"]
}, Open  ]]
}, Open  ]]
}
]
*)


